Reinhardt's Maximum-Perimeter Polygon Problem for n=16, 32, and 64

A convex polygon is called small if its diameter is at most one. Reinhardt proved the universal perimeter bound $\operatorname{perim}(P)\le U_n:=2n\sin(\pi/(2n))$, and the bound is attained whenever $n$ has a nontrivial odd divisor. The remaining power-of-two cases have resisted exact solution beyond $n=8$. We give computer-assisted proofs of the first three cases, $n=16,32,64$, and in each case prove uniqueness of the maximizing congruence class. The proof architecture is common to all three cases: pass to the difference body $P-P$; encode its reconstruction by a sign code; prove that every global maximizer is saturated, so all difference-body vertices lie on the unit circle; localize every competitive configuration near the regular angle vector; exhaustively screen the sign codes using exact arithmetic; eliminate all nonwinning dihedral orbits; and prove uniqueness inside the winning code by strong convexity and a quantitative KKT argument. The exact certificates cover $2^{15}$ normalized codes for $n=16$, $2^{31}$ normalized codes for $n=32$, and all $2^{64}$ half-codes for $n=64$, leaving respectively $16$, $96$, and $896$ survivors before orbit elimination. The accompanying source package contains the verifiers, recorded outputs, hashes, and separate computational cross-checks.

==> anc/README.txt <==
Ancillary verification artifacts
================================

Core exact certificates
-----------------------

From the source-package root, the complete core sequence is:
  bash anc/run_core_verifiers.sh

n=16:
  cd anc/n16
  python3 reinhardt_n16_verified_audit.py

n=32:
  cd anc/n32
  python3 reinhardt_n32_verifier.py

n=64:
  cd anc/n64
  python3 n64_analytic_verifier.py
  g++ -O3 -std=c++17 n64_code_fixed.cpp -o n64_code_fixed
  ./n64_code_fixed
  python3 n64_post_verifier.py
  sha256sum -c SHA256SUMS

The analytic verifier certifies all 64 fixed-point C++ weights, the exact
U_64-U_63 comparison, and both endpoint Jensen bounds.  The post-verifier
uses 256 integer units of residual padding, exceeding 128*sqrt(2).

The n=64 scan writes n64_fixed_survivors.txt in the current directory.
A fresh v2 validation run on 25 August 2026 produced 896 survivors in
18.54 seconds with a peak resident set size of 1,467,660 kB. Runtime is machine
dependent and is not a proof assertion.

Separate cross-checks
---------------------

The crosschecks directory contains differently organized scans and
high-precision numerical checks. NumPy and mpmath are required for some of
these scripts; they are not needed for the core exact certificates.

Recommended order for the n=32 cross-check:
  cd anc/crosschecks
  python3 n32_independent_scan.py
  python3 n32_crosscheck.py
  python3 n32_high_precision_analysis.py

Other checks:
  python3 n16_independent_scan.py
  python3 n64_supplemental_checks.py
  python3 n64_kkt_high_precision.py
  g++ -O3 -std=c++17 n64_independent_scan.cpp -o n64_independent_scan
  ./n64_independent_scan

The supplemental check deliberately repeats the promoted n=64 core assertions
through the separately organized audit path.  Fresh outputs from the
manuscript-packaging run are stored under crosschecks/recorded_outputs/.


==> anc/SHA256SUMS_ALL <==
071828c1650e9baa9e553c0aab38a3a9dbb8ffc79d0436cc567e66c0f129c8d5  ./README.txt
9ee1aed8cc78a6d378c3275628589209b1ee5b99486f1d68a939dcb186635e85  ./VERIFICATION_REPORT.txt
e8c03de4c1d1cdc298d43966a9f693e715c08f634e7dfc235cfce958ecb9cb73  ./crosschecks/independent_survivors.txt
06bfd2ca805b988421b6591970018245bb49affbb57dd9c2da0bcf4e81389b70  ./crosschecks/n16_independent_scan.py
e98da9b7d18d356beddefb136f2cda0f9a1d9c64ab8e268b1f39440f5707ee25  ./crosschecks/n32_crosscheck.py
a2e7f8e07bca92a41a2457236ea2b9fe9fc4dfecb96cc7a825236f18c8e373d5  ./crosschecks/n32_high_precision_analysis.py
5a2d06b6a1fa8af3882953326d369fd1b0eef94d86faeb1a5c630e2d87f4587a  ./crosschecks/n32_independent_scan.py
5eaacb4ca81af66423af025dc233137d6d8cd6d8dae96b5d761e0b9d95378918  ./crosschecks/n64_independent_scan.cpp
c4db22985ab6eb196379e2fd77cd8b463fa53c278871c5b8501d29520de9353b  ./crosschecks/n64_kkt_high_precision.py
af1ce748549e678b2b5fbec4f93dcc70726884245d1f3543045cf945ab88970f  ./crosschecks/n64_supplemental_checks.py
57928b2c392f96eada2287b95ee709f681195936cc288785a491e9c3dfdce4d5  ./crosschecks/recorded_outputs/n16_independent_scan_output.txt
59b262f1fff29422c4e617748708917ab19afb67844f66f989c679d1557d43fb  ./crosschecks/recorded_outputs/n32_crosscheck_output.txt
13929f8c38de00b2e6df6b0f9405eacdb9db6b145d0e67fb13ca112268e0dec2  ./crosschecks/recorded_outputs/n32_high_precision_output.txt
dab50b0c6aa42a1e764ee2e0eeabdd933cd4f67afb8c54c3c31e7db0bb998cf7  ./crosschecks/recorded_outputs/n32_independent_scan_output.txt
8513904222da3a8f86f5c84c016d7385ef938538cc68c35a6cb277e6cc2b21e5  ./crosschecks/recorded_outputs/n64_independent_scan_output.txt
e1544c364194b2c6e8c5f1fa495d99df20c9a1981a646959c41a7fef835282c6  ./crosschecks/recorded_outputs/n64_independent_scan_timing.txt
c18bc710138a8c67bf5634b9dafdd410f956b199f86d1c62efe42ee7cea3691b  ./crosschecks/recorded_outputs/n64_kkt_high_precision_output.txt
72f83a66fd3675d1e5b2b5a14b4bc0791b810098a93dcc64c45c5e62365b2ce9  ./crosschecks/recorded_outputs/n64_supplemental_output.txt
f179e7176877886e4fea606b6d77dc579c4e9463541d54e6cfdcced2e4fa35b3  ./n16/reinhardt_n16_verified_audit.py
e716b3e891b104bddf5f8ea92e46a5c48156bdac2a9382a47214acaeebf90061  ./n16/reinhardt_n16_verified_audit_output.txt
842b1438a43010f7816e286b1143bcad29251f138fe9cbd268d7e80a6b9f11c9  ./n32/reinhardt_n32_verifier.py
e0d45bb096e30aea59e6534b8ff5334ea05b0271cd2551d9704df86a7eb86108  ./n32/reinhardt_n32_verifier_output.txt
b0fd98385894b74999a791fa523a55011240d665e0e4653ca6711b13111271de  ./n64/SHA256SUMS
42a350f5752528465d3dc98b91759c85c4cb49fd5f34f2f23f2aaf8d6d3607d1  ./n64/n64_analytic_output.txt
baa373d2689a4db1f13a29494ee24b69499b532301b4b0f7bb012dd5ca7e25c7  ./n64/n64_analytic_verifier.py
0903a9d340ee2507e93dbf2046eebfb99df6294d1aba1f5ae67a93be18ef6ae7  ./n64/n64_code_fixed.cpp
f3f1d1abfa9ae1dabb3e2b3fb84b191d541cedb7cc50e1d260ee35f893b26ed9  ./n64/n64_code_output.txt
305f7239deca29430f04e2a269ea939844eaa80969cc72bb0d63e8d407d20f12  ./n64/n64_fixed_survivors.txt
fc993c00216b8ec1a5a74463ed32be073f3f6c59af9d3a3133c19486b3c570df  ./n64/n64_full_run.txt
b0395aaef46973b024e0486748a382a75f3d5e915d0152b81958794759af9ca6  ./n64/n64_post_output.txt
977086d359a12300f31a00b429cfdac754bae74068b0d99b9f06e4fea9b6a7fd  ./n64/n64_post_verifier.py
3d0f27e63f8298372995758fa17c464601ede38399821f10b4d39dc9a0f555de  ./n64/reinhardt_n64_proof.md
1b7815d0233e17c1084a73cd3fd66f4a0556379a4c0f1b7f3f816cd8c2fbe5f6  ./run_core_verifiers.sh


==> anc/VERIFICATION_REPORT.txt <==
Verification report - 25 August 2026
===================================

The core certificate components were rerun from this revised manuscript package on 25 August 2026. The separately organized cross-check outputs listed in item 7 are archived in the package for independent comparison:

1. n=16 core exact verifier
   Result: ALL ASSERTIONS PASSED.

2. n=32 core exact verifier
   Result: 2^31 normalized codes covered, 96 survivors, 3 orbits,
   ALL ASSERTIONS PASSED.

3. n=64 analytic verifier
   Result: ALL ANALYTIC ASSERTIONS PASSED.  The core verifier also
   certified all 64 C++ fixed-point weights, U_64-U_63, and both
   endpoint Jensen bounds used for localization.

4. n=64 exhaustive C++ scan
   Result: 896 survivors.
   Fresh v2 validation runtime: 18.54 seconds.
   Peak resident set size: 1,467,660 kB.
   Survivor SHA-256:
   305f7239deca29430f04e2a269ea939844eaa80969cc72bb0d63e8d407d20f12

5. n=64 post-screen verifier
   Result: ALL POST-SCREEN ASSERTIONS PASSED with 256 integer units
   of residual padding (strictly larger than 128*sqrt(2)).

6. n=64 original artifact manifest
   Result: all SHA256SUMS entries passed.

7. Archived separate implementations and high-precision checks
   - n=16 independent scan: same 16-code orbit.
   - n=32 different MITM split: same 96 survivors and 3 orbits.
   - n=64 different interleaved split: same 896 survivors.
   - n=32 and n=64 high-precision KKT systems: reported stationary
     points and perimeters reproduced.
   - n=64 supplemental exact checks: promoted core checks independently
     repeated through the audit path.

Together these checks cover the exact certificate chain and its separately
organized computational cross-checks.


==> anc/crosschecks/independent_survivors.txt <==
++--+++-+-+-++--+--+--++-+-+-+++ 1.338257e-05
+-+-+--++-++-++--+-+-+---++--+++ 1.338257e-05
++-++-++--+-+-+---++--+++-+-+-++ 1.338257e-05
+-+-+-+++--++---+-+-+--++-++-++- 1.338257e-05
++--+-+-+---++--+++-+-+-++--+--+ 1.338257e-05
+---+-+-+--++-++-++--+-+-+---++- 1.338257e-05
+-+---++--+++-+-+-++--+--+--++-+ 1.338257e-05
+++--++---+-+-+--++-++-++--+-+-+ 1.338257e-05
+--+-+-+---++--+++-+-+-++--+--+- 1.338257e-05
+-++--+--+--++-+-+-+++--++---+-+ 1.338257e-05
++-++--+-+-+---++--+++-+-+-++--+ 1.338257e-05
+--++-++-++--+-+-+---++--+++-+-+ 1.338257e-05
++-+-+-++--+--+--++-+-+-+++--++- 1.338257e-05
+-++-++--+-+-+---++--+++-+-+-++- 1.338257e-05
+-++--+-+-+---++--+++-+-+-++--+- 1.338257e-05
+-+-++--+--+--++-+-+-+++--++---+ 1.338257e-05
+--++---+-+-+--++-++-++--+-+-+-- 1.338257e-05
+-+-+---++--+++-+-+-++--+--+--++ 1.338257e-05
+++-+-+-++--+--+--++-+-+-+++--++ 1.338257e-05
++--+--+--++-+-+-+++--++---+-+-+ 1.338257e-05
+-+-+++--++---+-+-+--++-++-++--+ 1.338257e-05
+---++--+++-+-+-++--+--+--++-+-+ 1.338257e-05
+-+++--++---+-+-+--++-++-++--+-+ 1.338257e-05
++--++---+-+-+--++-++-++--+-+-+- 1.338257e-05
+--+--+--++-+-+-+++--++---+-+-+- 1.338257e-05
++---+-+-+--++-++-++--+-+-+---++ 1.338257e-05
+--++-+-+-+++--++---+-+-+--++-++ 1.338257e-05
+-+-+-++--+--+--++-+-+-+++--++-- 1.338257e-05
+--+++-+-+-++--+--+--++-+-+-+++- 1.338257e-05
+-+--++-++-++--+-+-+---++--+++-+ 1.338257e-05
++-+-+-+++--++---+-+-+--++-++-++ 1.338257e-05
+--+--++-+-+-+++--++---+-+-+--++ 1.338257e-05
+-++--+--+-+-+-+-++--++-+-+-+-+- 1.664569e-05
+-+-+-+--+--++-++-+-+-+-+--++--+ 1.664569e-05
+-+-+--++--+-+-+-+-++-++--+--+-+ 1.664569e-05
+--+-+-+-+-++-++--+--+-+-+-+-++- 1.664569e-05
++-+-+-+-+--++--+-+-+-+-++-++--+ 1.664569e-05
+-+-+-+-++--++-+-+-+-+--+--++-++ 1.664569e-05
+-++-++--+--+-+-+-+-++--++-+-+-+ 1.664569e-05
++-++-+-+-+-+--++--+-+-+-+-++-++ 1.664569e-05
++-+-+-+-+--+--++-++-+-+-+-+--++ 1.664569e-05
+-+--+--++-++-+-+-+-+--++--+-+-+ 1.664569e-05
+--++--+-+-+-+-++-++--+--+-+-+-+ 1.664569e-05
+--+--+-+-+-+-++--++-+-+-+-+--+- 1.664569e-05
+-+--++--+-+-+-+-++-++--+--+-+-+ 1.664569e-05
++--++-+-+-+-+--+--++-++-+-+-+-+ 1.664569e-05
+-+-++-++--+--+-+-+-+-++--++-+-+ 1.664569e-05
+-+-+-+-++-++--+--+-+-+-+-++--++ 1.664569e-05
+-++-+-+-+-+--++--+-+-+-+-++-++- 1.664569e-05
+-+-+-+-+--++--+-+-+-+-++-++--+- 1.664569e-05
+--++-++-+-+-+-+--++--+-+-+-+-++ 1.664569e-05
+-+-+-++--++-+-+-+-+--+--++-++-+ 1.664569e-05
+-++--++-+-+-+-+--+--++-++-+-+-+ 1.664569e-05
++--+-+-+-+-++-++--+--+-+-+-+-++ 1.664569e-05
+--++-+-+-+-+--+--++-++-+-+-+-+- 1.664569e-05
+-+-+-++-++--+--+-+-+-+-++--++-+ 1.664569e-05
+-+-++--++-+-+-+-+--+--++-++-+-+ 1.664569e-05
+-+-+--+--++-++-+-+-+-+--++--+-+ 1.664569e-05
+--+--++-++-+-+-+-+--++--+-+-+-+ 1.664569e-05
+-+-+-+--++--+-+-+-+-++-++--+--+ 1.664569e-05
++--+--+-+-+-+-++--++-+-+-+-+--+ 1.664569e-05
++-++--+--+-+-+-+-++--++-+-+-+-+ 1.664569e-05
+--+-+-+-+-++--++-+-+-+-+--+--++ 1.664569e-05
+-+-+-+-+--+--++-++-+-+-+-+--++- 1.664569e-05
+-+-+---+++-+-+-+--+--++++--+--+ 2.314052e-05
+++-+-+-+--+--++++--+--+-+-+-+++ 2.314052e-05
++-+-+-+---+++-+-+-+--+--++++--+ 2.314052e-05
+++--+--+-+-+-+++---+-+-+-++-++- 2.314052e-05
+-+++---+-+-+-++-++----++-++-+-+ 2.314052e-05
++--+--+-+-+-+++---+-+-+-++-++-- 2.314052e-05
+--+--++++--+--+-+-+-+++---+-+-+ 2.314052e-05
+-+-++-++----++-++-+-+-+---+++-+ 2.314052e-05
++---+-+-+-++-++----++-++-+-+-+- 2.314052e-05
+-+-+-++-++----++-++-+-+-+---+++ 2.314052e-05
+----++-++-+-+-+---+++-+-+-+--+- 2.314052e-05
+-+-+++---+-+-+-++-++----++-++-+ 2.314052e-05
+-++-+-+-+---+++-+-+-+--+--++++- 2.314052e-05
++----++-++-+-+-+---+++-+-+-+--+ 2.314052e-05
++-+-+-+--+--++++--+--+-+-+-+++- 2.314052e-05
++-++----++-++-+-+-+---+++-+-+-+ 2.314052e-05
+---+++-+-+-+--+--++++--+--+-+-+ 2.314052e-05
++-++-+-+-+---+++-+-+-+--+--++++ 2.314052e-05
+-+-+--+--++++--+--+-+-+-+++---+ 2.314052e-05
+-++----++-++-+-+-+---+++-+-+-+- 2.314052e-05
+--++++--+--+-+-+-+++---+-+-+-++ 2.314052e-05
+-+--+--++++--+--+-+-+-+++---+-+ 2.314052e-05
+-+-+-+++---+-+-+-++-++----++-++ 2.314052e-05
+++---+-+-+-++-++----++-++-+-+-+ 2.314052e-05
+--+--+-+-+-+++---+-+-+-++-++--- 2.314052e-05
+-++-++----++-++-+-+-+---+++-+-+ 2.314052e-05
+-+-+-+--+--++++--+--+-+-+-+++-- 2.314052e-05
+---+-+-+-++-++----++-++-+-+-+-- 2.314052e-05
++++--+--+-+-+-+++---+-+-+-++-++ 2.314052e-05
+--+-+-+-+++---+-+-+-++-++----++ 2.314052e-05
+-+-+-+---+++-+-+-+--+--++++--+- 2.314052e-05
+-+---+++-+-+-+--+--++++--+--+-+ 2.314052e-05


==> anc/crosschecks/n16_independent_scan.py <==
import numpy as np
N=16
th=np.pi/N
z=np.exp(1j*np.arange(N+1)*th)
e=z[1:]-z[:-1]
R=.0065; C=26.1
j=np.arange(1,N)
jj,kk=np.meshgrid(j,j,indexing='ij')
Dinv=np.minimum(jj,kk)*(N-np.maximum(jj,kk))/N
surv=[]; margins=[]
for bits in range(1<<(N-1)):
    c=np.ones(N)
    for k in range(1,N):
        if (bits>>(k-1))&1: c[k]=-1
    b=abs(np.dot(c,e))
    a=c[:-1]-c[1:]
    B=np.vstack([-a*np.sin(j*th),a*np.cos(j*th)])
    sigma=np.sqrt(np.max(np.linalg.eigvalsh(B@Dinv@B.T)))
    mar=b-R*sigma-C*R*R
    code=''.join('+' if x>0 else '-' for x in c)
    if mar<=1e-13: surv.append((code,b,sigma,mar))
    else: margins.append((mar,code,b,sigma))
print('survivors',len(surv))
for x in sorted(surv): print(x)
print('worst excluded',min(margins))
REP='+--+-++-+--+-++-'
def neg(s): return ''.join('+' if ch=='-' else '-' for ch in s)
def orbit(code):
 full=code+neg(code); out=set()
 for base in (full,full[::-1]):
  for r in range(2*N):
   h=(base[r:]+base[:r])[:N]
   if h[0]=='-': h=neg(h)
   out.add(h)
 return out
print('orbit size',len(orbit(REP)),'equal',set(c for c,*_ in surv)==orbit(REP))


==> anc/crosschecks/n32_crosscheck.py <==
from pathlib import Path
import numpy as np, subprocess, sys

HERE = Path(__file__).resolve().parent
N = 32
th = np.pi / N
xi = np.exp(1j * np.arange(N + 1) * th)
E = xi[1:] - xi[:-1]

REPS = ("++++--+--+-+-+-+++---+-+-+-++-++",
        "+++-+-+-++--+--+--++-+-+-+++--++",
        "++-++-+-+-+-+--++--+-+-+-+-++-++")
AXIAL = "+-++--+-+-+---++--+++-+-+-++--+-"


def signs(code):
    return np.array([1 if ch == '+' else -1 for ch in code])


def b(code):
    return complex(np.sum(signs(code) * E))


def negate(c):
    return ''.join('+' if ch == '-' else '-' for ch in c)


def orbit(code):
    full = code + negate(code)
    out = set()
    for base in (full, full[::-1]):
        for r in range(2 * N):
            z = base[r:] + base[:r]
            h = z[:N]
            if h[0] == '-':
                h = negate(h)
            out.add(h)
    return out


mine = set()
vals = {}
for line in (HERE / 'independent_survivors.txt').open():
    c, v = line.split()
    mine.add(c)
    vals[c] = float(v)

orbs = [orbit(r) for r in REPS]
print("independent survivors:", len(mine))
print("union of the 3 claimed orbits equals my survivor set:",
      mine == set().union(*orbs))
print("orbit sizes:", [len(o) for o in orbs],
      "| pairwise disjoint:",
      not (orbs[0] & orbs[1] or orbs[0] & orbs[2] or orbs[1] & orbs[2]))
print("axial code of section 3 lies in orbit B:", AXIAL in orbs[1])
print()
for name, o, r in zip("ABC", orbs, REPS):
    bs = [abs(b(c)) for c in o]
    print(f"orbit {name}: rep={r}  |b_c| = {min(bs):.6e} .. {max(bs):.6e}"
          f"  (constant over orbit: {np.ptp(bs) < 1e-14})")
print()
print("Section 8 claims |b_A| > 2.31e-5 and |b_C| > 1.66e-5:")
print("   |b_A| =", f"{abs(b(REPS[0])):.8e}", " |b_B| =", f"{abs(b(REPS[1])):.8e}",
      " |b_C| =", f"{abs(b(REPS[2])):.8e}")
print()
print("necessary bound from the proof: |b_c| <= 8*R0 + 256*R0^2 = %.6e"
      % (8 * 3.47e-6 + 256 * 3.47e-6 ** 2))
print("threshold actually used in the scan T0 = 3.41e-5")


==> anc/crosschecks/n32_high_precision_analysis.py <==
import numpy as np
from mpmath import mp, mpf, sin, cos, pi, findroot

# ---------------------------------------------------------------- sigma_c
def sigma_sq(code, N):
    c = np.array([1 if ch == '+' else -1 for ch in code], dtype=float)
    a = c[:-1] - c[1:]
    th = np.pi / N
    j = np.arange(1, N)
    B = np.vstack([-a * np.sin(j * th), a * np.cos(j * th)])
    jj, kk = np.meshgrid(j, j, indexing='ij')
    Dinv = np.minimum(jj, kk) * (N - np.maximum(jj, kk)) / N
    K = B @ Dinv @ B.T
    return max(np.linalg.eigvalsh(K))

def negate(c):
    return ''.join('+' if ch == '-' else '-' for ch in c)

def orbit(code, N):
    full = code + negate(code)
    out = set()
    for base in (full, full[::-1]):
        for r in range(2 * N):
            z = base[r:] + base[:r]
            h = z[:N]
            if h[0] == '-': h = negate(h)
            out.add(h)
    return out

REPS32 = ("++++--+--+-+-+-+++---+-+-+-++-++",
          "+++-+-+-++--+--+--++-+-+-+++--++",
          "++-++-+-+-+-+--++--+-+-+-+-++-++")
print("=== sigma_c^2, independent eigenvalue computation (n=32) ===")
print("verifier's certified Gershgorin upper bounds: 16.364240, 16.453073, 16.254762")
for nm, r in zip("ABC", REPS32):
    o = orbit(r, 32)
    vals = [sigma_sq(x, 32) for x in o]
    print(f"  orbit {nm}: sigma^2 = {max(vals):.12f}"
          f"   (spread over orbit: {np.ptp(vals):.2e})")

# ------------------------------------------------- section 3 feasible point
mp.dps = 80
N = 32
AX = "+-++--+-+-+---++--+++-+-+-++--+-"
c = [1 if ch == '+' else -1 for ch in AX]
S_INTS = (-84838116394748, -7759417296262, -90254740014369,
          -172750062732476, -104929943709607, -37109824686737,
          -104570029200993, -46261230637792, -102998890440414,
          -56520596873701, -100433725625308, -67650481919513,
          -34867238213719, -2083994507925, -1041997253963)
s = [mpf(0)] * (N + 1)
for i, v in enumerate(S_INTS, 1): s[i] = mpf(v) / mpf(10) ** 20
s[16] = mpf(0)
for j in range(17, N): s[j] = -s[N-j]
s[32] = mpf(0)
a = [None] + [c[j-1] - c[j] for j in range(1,N)]
th = pi/N

def H(t):
    return 2*sum(a[j]*sin(j*th+t*s[j]) for j in range(1,16)) + a[16]

tstar = findroot(H, (mpf('0.99999953359'), mpf('0.99999953360')), solver='bisect')
print("\n=== Section 3 feasible construction (n=32) ===")
print("root t* =", mp.nstr(tstar, 30))
phi = [j*th+tstar*s[j] for j in range(N+1)]
gaps = [phi[j+1]-phi[j] for j in range(N)]
perim = sum(2*sin(g/2) for g in gaps)
U = 2*N*sin(pi/(2*N))
G = sum(c[j]*(mp.e**(1j*phi[j+1])-mp.e**(1j*phi[j])) for j in range(N))
print("min gap =", mp.nstr(min(gaps),20), "max gap =", mp.nstr(max(gaps),20))
print("closure residual =", mp.nstr(abs(G),20))
print("U =", mp.nstr(U,50))
print("perimeter =",mp.nstr(perim,50))
print("deficit =",mp.nstr(U-perim,30))

# --------------------------------------------- true optimum for fixed code
def solve_code(code, n, init_phi=None):
    cs = [1 if ch == '+' else -1 for ch in code]
    thn = pi/n
    def eqs(*v):
        ph=[mpf(0)]+list(v[:n-1])+[pi]
        lam=v[n-1:n+1]
        out=[]
        for k in range(1,n):
            grad = cos((ph[k]-ph[k-1])/2)-cos((ph[k+1]-ph[k])/2)
            ak=cs[k-1]-cs[k]
            out.append(grad + lam[0]*(-ak*sin(ph[k])) + lam[1]*(ak*cos(ph[k])))
        gr=sum(cs[j]*(cos(ph[j+1])-cos(ph[j])) for j in range(n))
        gi=sum(cs[j]*(sin(ph[j+1])-sin(ph[j])) for j in range(n))
        out += [gr,gi]
        return tuple(out)
    if init_phi is None:
        start=[mpf(k)*thn for k in range(1,n)]+[mpf('0'),mpf('0')]
    else:
        start=list(init_phi[1:-1])+[mpf('0'),mpf('0')]
    sol=findroot(eqs, tuple(start), tol=mpf('1e-55'), maxsteps=100)
    ph=[mpf(0)]+[sol[i] for i in range(n-1)]+[pi]
    vals=eqs(*sol)
    return sum(2*sin((ph[j+1]-ph[j])/2) for j in range(n)), ph, max(abs(v) for v in vals)

print("\n=== fixed-code KKT solves ===")
p32,ph32,res32=solve_code(AX,32,phi)
print("n32 p =",mp.nstr(p32,60))
print("n32 deficit =",mp.nstr(U-p32,30),"max eq res",mp.nstr(res32,10))
REP16="+--+-++-+--+-++-"
p16,ph16,res16=solve_code(REP16,16)
U16=2*16*sin(pi/32)
print("n16 p =",mp.nstr(p16,50))
print("n16 deficit =",mp.nstr(U16-p16,30),"max eq res",mp.nstr(res16,10))
print("n16 first gaps", [mp.nstr(ph16[j+1]-ph16[j],25) for j in range(4)])


==> anc/crosschecks/n32_independent_scan.py <==
"""Independent re-check of the n=32 code screening.

Different implementation from the bundled verifier:
  * float64 (error ~1e-15, threshold ~3.4e-5, so the margin is ~1e10)
  * DIFFERENT meet-in-the-middle split: A = indices 0..7 and 16..23,
                                        B = indices 8..15 and 24..31
  * full |A| x |B| product (2^31 pairs) with no range pruning
"""
from pathlib import Path
import numpy as np, time, sys

HERE = Path(__file__).resolve().parent
N = 32
th = np.pi / N
xi = np.exp(1j * np.arange(N + 1) * th)
E = xi[1:] - xi[:-1]              # e_j = xi^{j+1} - xi^j, j=0..31

T0 = 3.41e-5

IA = [j for j in range(N) if (j // 8) % 2 == 0]   # 0..7, 16..23
IB = [j for j in range(N) if (j // 8) % 2 == 1]   # 8..15, 24..31
assert sorted(IA + IB) == list(range(N))
assert 0 in IA


def block(indices, fix_first_plus):
    """All signed sums over `indices`, plus the mask of which got '-'."""
    sums = np.zeros(1, dtype=np.complex128)
    masks = np.zeros(1, dtype=np.int64)
    idx = list(indices)
    if fix_first_plus:
        sums = sums + E[idx[0]]
        idx = idx[1:]
    for j in idx:
        sums = np.concatenate([sums + E[j], sums - E[j]])
        masks = np.concatenate([masks, masks | (1 << j)])
    return sums, masks


t0 = time.time()
SA, MA = block(IA, True)    # 2^15 entries (c_0 pinned to +1)
SB, MB = block(IB, False)   # 2^16 entries
print("block sizes:", SA.size, SB.size, "-> pairs:", SA.size * SB.size)

ax = SA.real.copy(); ay = SA.imag.copy()
bx = SB.real.copy(); by = SB.imag.copy()

thr2 = T0 * T0
hits = []
CH = 64
for s in range(0, SA.size, CH):
    e = min(s + CH, SA.size)
    dx = ax[s:e, None] + bx[None, :]
    dy = ay[s:e, None] + by[None, :]
    d2 = dx * dx + dy * dy
    ii, jj = np.nonzero(d2 <= thr2)
    for i, j in zip(ii, jj):
        hits.append((MA[s + i] | MB[j], float(np.sqrt(d2[i, j]))))
    if (s // CH) % 128 == 0:
        print(f"  {e}/{SA.size} A-rows, {len(hits)} hits, {time.time()-t0:.0f}s",
              flush=True)

print("elapsed %.1fs" % (time.time() - t0))
print("survivors found:", len(hits))


def mask_code(m):
    return ''.join('-' if (m >> j) & 1 else '+' for j in range(N))


codes = sorted({mask_code(m) for m, _ in hits})
print("distinct codes:", len(codes))
np.save(HERE / 'independent_survivor_norms.npy',
        np.array([v for _, v in hits]))
with (HERE / 'independent_survivors.txt').open('w') as f:
    for m, v in sorted(hits, key=lambda r: r[1]):
        f.write(f"{mask_code(m)} {v:.6e}\n")
for m, v in sorted(hits, key=lambda r: r[1])[:8]:
    print(f"  {mask_code(m)}  |b|={v:.6e}")


==> anc/crosschecks/n64_independent_scan.cpp <==
#include <algorithm>
#include <cstdint>
#include <cstdio>
#include <vector>
#include <chrono>
#include <fstream>
using namespace std;
struct Half { int64_t sum; uint32_t support; uint32_t minus; };
struct Near { uint32_t support; uint32_t minus; int64_t sum; };

static void enumerate_half(const int64_t w[32], const int idx[16], int pos,
                           int64_t sum, uint32_t support, uint32_t minus,
                           vector<Half>& out) {
    if (pos==16) { out.push_back({sum,support,minus}); return; }
    int j=idx[pos]; uint32_t bit=uint32_t(1)<<j;
    enumerate_half(w,idx,pos+1,sum,support,minus,out);
    enumerate_half(w,idx,pos+1,sum+w[j],support|bit,minus,out);
    enumerate_half(w,idx,pos+1,sum-w[j],support|bit,minus|bit,out);
}

static vector<Near> near_zero(const int64_t w[32], int64_t radius, const char* tag) {
    int even[16], odd[16];
    for(int k=0;k<16;k++){even[k]=2*k; odd[k]=2*k+1;}
    size_t total=1; for(int k=0;k<16;k++) total*=3;
    vector<Half> E,O; E.reserve(total); O.reserve(total);
    auto t0=chrono::steady_clock::now();
    enumerate_half(w,even,0,0,0,0,E);
    enumerate_half(w,odd,0,0,0,0,O);
    auto bysum=[](const Half&a,const Half&b){return a.sum<b.sum;};
    sort(E.begin(),E.end(),bysum); sort(O.begin(),O.end(),bysum);
    vector<Near> out; out.reserve(4000000);
    size_t lo=0, hi=0;
    // E is traversed from largest to smallest, so the target interval in O moves right.
    for(size_t ii=E.size(); ii-->0;){
        const auto &e=E[ii];
        int64_t low=-e.sum-radius, high=-e.sum+radius;
        while(lo<O.size() && O[lo].sum<low) ++lo;
        if(hi<lo) hi=lo;
        while(hi<O.size() && O[hi].sum<=high) ++hi;
        for(size_t k=lo;k<hi;k++) out.push_back({e.support|O[k].support,e.minus|O[k].minus,e.sum+O[k].sum});
    }
    sort(out.begin(),out.end(),[](const Near&a,const Near&b){
        if(a.support!=b.support) return a.support<b.support;
        if(a.sum!=b.sum) return a.sum<b.sum;
        return a.minus<b.minus;
    });
    fprintf(stderr,"%s interleaved outputs %zu in %.2fs\n",tag,out.size(),
            chrono::duration<double>(chrono::steady_clock::now()-t0).count());
    return out;
}

static pair<size_t,size_t> support_range(const vector<Near>& v,uint32_t support){
    auto lo=lower_bound(v.begin(),v.end(),support,[](const Near&a,uint32_t b){return a.support<b;});
    auto hi=upper_bound(lo,v.end(),support,[](uint32_t b,const Near&a){return b<a.support;});
    return {size_t(lo-v.begin()),size_t(hi-v.begin())};
}

int main(){
    const int64_t X[32]={490824570458246,1471291271993348,2448213503984324,3419237775206025,4382024803137396,5334255149497968,6273634807977830,7197900730699763,8104826280099797,8992226593092132,9857963844595681,10699952397741944,11516163828356906,12304631811612537,13063456859075535,13790810894741338,14484941659029338,15144176930129691,15766928552532125,16351696263031674,16897071304994141,17401739822174228,17864486023910306,18284195114070613,18659855976694778,18990563611860733,19275521315908797,19514042600770571,19705552847778825,19849590691974200,19945809133573804,19993976373924084};
    const int64_t Y[32]={19993976373924084,19945809133573804,19849590691974200,19705552847778825,19514042600770571,19275521315908797,18990563611860733,18659855976694778,18284195114070613,17864486023910306,17401739822174228,16897071304994141,16351696263031674,15766928552532125,15144176930129691,14484941659029338,13790810894741338,13063456859075535,12304631811612537,11516163828356906,10699952397741944,9857963844595681,8992226593092132,8104826280099797,7197900730699763,6273634807977830,5334255149497968,4382024803137396,3419237775206025,2448213503984324,1471291271993348,490824570458246};
    const int64_t Q=170000064;
    auto HX=near_zero(X,Q,"X"), HY=near_zero(Y,Q,"Y");
    const uint32_t ALL=0xffffffffu;
    __int128 q2=(__int128)Q*Q;
    vector<uint64_t> codes; codes.reserve(1024);
    uint32_t previous=0; pair<size_t,size_t> rg{0,0}; bool first=true;
    for(const auto &x:HX){
        uint32_t ysupp=ALL^x.support;
        if(first || ysupp!=previous){rg=support_range(HY,ysupp);previous=ysupp;first=false;}
        for(size_t k=rg.first;k<rg.second;k++){
            const auto &y=HY[k];
            __int128 norm2=(__int128)x.sum*x.sum+(__int128)y.sum*y.sum;
            if(norm2>q2) continue;
            uint64_t bits=0;
            for(int j=0;j<32;j++){
                uint32_t bit=uint32_t(1)<<j; int jj=63-j;
                int cj, ck;
                if(x.support&bit){
                    int p=(x.minus&bit)?-1:1;
                    cj=p; ck=p;
                }else{
                    int f=(y.minus&bit)?-1:1; // f multiplies -2 sin(beta), hence q=-f
                    cj=-f; ck=f;
                }
                if(cj>0) bits|=uint64_t(1)<<j;
                if(ck>0) bits|=uint64_t(1)<<jj;
            }
            codes.push_back(bits);
        }
    }
    sort(codes.begin(),codes.end()); codes.erase(unique(codes.begin(),codes.end()),codes.end());
    ofstream out("/tmp/n64_independent_masks.txt");
    char buf[32];
    for(uint64_t x:codes){snprintf(buf,sizeof(buf),"%016llx",(unsigned long long)x);out<<buf<<'\n';}
    printf("independent fixed survivors %zu\n",codes.size());
}


==> anc/crosschecks/n64_kkt_high_precision.py <==
import mpmath as mp, importlib.util
mp.mp.dps=100
N=64
code='-++++++-----+--+-+++--+---+--+++---++-+++-++---+-++-+++++------+'
c=[mp.mpf(1) if z=='+' else mp.mpf(-1) for z in code]
a=[mp.mpf(0)]+[c[j-1]-c[j] for j in range(1,N)]
theta=mp.pi/N
# initial from certified axial construction
S_INTS=[113553801169565658142384194265, -9880196998990015085044055410, -133314195167545688312472305084, -256748193336101361539900554759, -380182191504657034767328804433, -503616189673212707994757054108, -627050187841768381222185303782, -527080630656387284719934645129, -427111073471006188217683986476, -327141516285625091715433327823, -227171959100243995213182669170, -127202401914862898710932010517, -224518637743365449610080769943, -131254926381658612514512915081, -37991215019951775418945060220, -120535648883632559553294480236, -35302307098282933183053776754, -109412180028470470567041786873, -183522052958658007951029796992, -257631925888845545335017807111, -199919646362187568673185756696, -142207366835529592011353706281, -196345090812107605367512622967, -149035276097607335865970026399, -101725461383107066364427429832, -54415646668606796862884833264, -75982724031176814146623311785, -39897017973167708772317662954, -3811311915158603398012014123, -2540874610105735598674676082, -1270437305052867799337338041]
t0=mp.mpf('0.9999999999878733515')
s=[mp.mpf('0')]*(N+1)
for j,v in enumerate(S_INTS,1): s[j]=t0*mp.mpf(v)/mp.mpf(10)**40
s[32]=0
for j in range(33,N): s[j]=-s[N-j]
y1=y2=mp.mpf('0')

def eval_system(s,y1,y2):
    phi=[j*theta+s[j] for j in range(N+1)]
    alpha=[phi[j+1]-phi[j] for j in range(N)]
    grad=[None]*N
    for j in range(1,N):
        grad[j]=mp.cos(alpha[j]/2)-mp.cos(alpha[j-1]/2) + a[j]*(-y1*mp.sin(phi[j])+y2*mp.cos(phi[j]))
    G=sum(c[j]*(mp.e**(1j*phi[j+1])-mp.e**(1j*phi[j])) for j in range(N))
    r=mp.matrix(N+1,1)
    for j in range(1,N): r[j-1]=grad[j]
    r[N-1]=mp.re(G); r[N]=mp.im(G)
    return r,phi,alpha,G

for it in range(12):
    r,phi,alpha,G=eval_system(s,y1,y2)
    maxr=max(abs(r[k]) for k in range(N+1))
    print('iter',it,'maxres',mp.nstr(maxr,12))
    if maxr < mp.mpf('1e-85'): break
    J=mp.matrix(N+1,N+1)
    # Hessian of f=-F: path matrix with edge weights .5 sin(alpha/2)
    w=[mp.mpf('0.5')*mp.sin(alpha[j]/2) for j in range(N)]
    for j in range(1,N):
        row=j-1
        # diagonal from adjacent gaps + multiplier curvature
        J[row,j-1]=w[j-1]+w[j] + a[j]*(-y1*mp.cos(phi[j])-y2*mp.sin(phi[j]))
        if j>1: J[row,j-2]=-w[j-1]
        if j<N-1: J[row,j]=-w[j]
        J[row,N-1]=a[j]*(-mp.sin(phi[j]))
        J[row,N]=a[j]*mp.cos(phi[j])
    # closure Jacobian rows
    for j in range(1,N):
        J[N-1,j-1]=a[j]*(-mp.sin(phi[j]))
        J[N,j-1]=a[j]*mp.cos(phi[j])
    dz=mp.lu_solve(J,-r)
    for j in range(1,N): s[j]+=dz[j-1]
    y1+=dz[N-1]; y2+=dz[N]

r,phi,alpha,G=eval_system(s,y1,y2)
F=sum(2*mp.sin(x/2) for x in alpha)
U=2*N*mp.sin(mp.pi/(2*N))
print('max residual',mp.nstr(max(abs(r[k]) for k in range(N+1)),30))
print('closure',mp.nstr(G,30))
print('perimeter',mp.nstr(F,100))
print('upper deficit',mp.nstr(U-F,100))
print('y norm',mp.nstr(mp.sqrt(y1*y1+y2*y2),40))
print('min/max gaps',mp.nstr(min(alpha),30),mp.nstr(max(alpha),30))
print('axial symmetry max',mp.nstr(max(abs(s[N-j]+s[j]) for j in range(N+1)),30))


==> anc/crosschecks/n64_supplemental_checks.py <==
from fractions import Fraction as Q
from pathlib import Path
import os, sys
import importlib.util, math, re

ANC = Path(__file__).resolve().parents[1]
CASE = ANC / 'n64'
os.chdir(CASE)
sys.path.insert(0, str(CASE))

spec=importlib.util.spec_from_file_location('A', CASE / 'n64_analytic_verifier.py')
A=importlib.util.module_from_spec(spec);spec.loader.exec_module(A)
N=64; M=10**16

def add(a,b): return a[0]+b[0],a[1]+b[1]
def sub(a,b): return a[0]-b[1],a[1]-b[0]
def scale(k,a): return A.scale_iv(k,a)
def sin_rat_pi(num,den): return A.sin_interval(Q(num,den)*A.PI_L,Q(num,den)*A.PI_U)
def sin_general(lo,hi): return A.sin_interval(lo,hi)

# Missing-two-vertices comparison: U_64-U_63.
U64=scale(128,sin_rat_pi(1,128))
U63=scale(126,sin_rat_pi(1,126))
diff=sub(U64,U63)
assert diff[0] > Q(3,2*N**3)

# Width-Jensen deficit with m=128, regular width mu=pi/64.
# Analytically D'(t) has the sign of t-mu, so outside the box minima are at endpoints.
def width_deficit(which):
    # t=which*mu/2, which=1 or 3
    # h(t)=2sin(t/2); other average=(2pi-t)/(127)
    t_half=(Q(which,4*N)*A.PI_L,Q(which,4*N)*A.PI_U)
    # avg/2=(2pi-t)/(2*127)=(1-which/(4N))*pi/127
    coef=(Q(1)-Q(which,4*N))/Q(127)
    avg_half=(coef*A.PI_L,coef*A.PI_U)
    val=scale(2,U64)
    val=sub(val,scale(2,sin_general(*t_half)))
    val=sub(val,scale(2*127,sin_general(*avg_half)))
    return val
wd1=width_deficit(1); wd3=width_deficit(3)
coarse=Q(9,N**2*(2*N)*16)
assert wd1[0]>coarse and wd3[0]>coarse

# One-gap Jensen deficits at alpha=.045 and .054. D'(alpha) changes sign at theta.
def gap_deficit(alpha):
    h1=scale(2,A.sin_interval(alpha/2,alpha/2))
    # other gap average=(pi-alpha)/(N-1), half of it below
    lo=(A.PI_L-alpha)/(2*(N-1)); hi=(A.PI_U-alpha)/(2*(N-1))
    h2=scale(2*(N-1),A.sin_interval(lo,hi))
    return sub(sub(U64,h1),h2)
g45=gap_deficit(Q(45,1000)); g54=gap_deficit(Q(54,1000))
assert g45[0]>A.EPS and g54[0]>A.EPS

# Certify all C++ fixed-point weights, omitted from the bundled verifier.
text=(CASE / 'n64_code_fixed.cpp').read_text(); arrays={}
for name in ('X','Y'):
    m=re.search(rf'const int64_t {name}\[32\]=\{{([^}}]+)\}};',text)
    arrays[name]=[int(x) for x in m.group(1).split(',')]
for j in range(32):
    x=A.scale_iv(2,sin_rat_pi(2*j+1,128))
    y=A.scale_iv(2,sin_rat_pi(63-2*j,128))
    xi,yi=arrays['X'][j],arrays['Y'][j]
    assert x[0]>=Q(xi-1,M) and x[1]<=Q(xi+1,M)
    assert y[0]>=Q(yi-1,M) and y[1]<=Q(yi+1,M)

# Corrected fully generic residual padding: coordinate errors <=2N, Euclidean <=2N*sqrt(2)<2N*3/2=192.
# Use 256 integer units and recheck all five nonwinning lower bounds.
spec2=importlib.util.spec_from_file_location('P', CASE / 'n64_post_verifier.py')
P=importlib.util.module_from_spec(spec2);spec2.loader.exec_module(P)
for i in range(1,6):
    x,y=P.residual_int(P.REPS[i])
    t=P.ceil_q(M*P.BLOW[i])+256
    assert x*x+y*y>t*t

print({
 'U64_minus_U63_lower':float(diff[0]),
 'width_deficit_boundary_lowers':[float(wd1[0]),float(wd3[0])],
 'gap_deficit_boundary_lowers':[float(g45[0]),float(g54[0])],
 'fixed_weights_certified':64,
 'nonbest_residuals_pass_padding':256,
})
print('ALL SUPPLEMENTAL ASSERTIONS PASSED')


==> anc/crosschecks/recorded_outputs/n16_independent_scan_output.txt <==
survivors 16
('++-+--++--+-++-+', np.float64(0.01622984686496522), np.float64(2.8932697915304018), np.float64(-0.0036791317799823907))
('++-+--+-++-+--++', np.float64(0.016229846864964294), np.float64(2.8892562187563215), np.float64(-0.0036530435569517962))
('++-+--+-++--++-+', np.float64(0.01622984686496518), np.float64(2.887218309699571), np.float64(-0.003639797148082034))
('++--++-+--+-++-+', np.float64(0.01622984686496492), np.float64(2.8872434882444358), np.float64(-0.003639960808623913))
('++--+-++-+--+-++', np.float64(0.016229846864964925), np.float64(2.8892562187563215), np.float64(-0.003653043556951165))
('+-++-+--++--+-++', np.float64(0.016229846864964467), np.float64(2.893269791530401), np.float64(-0.0036791317799831367))
('+-++-+--+-++--++', np.float64(0.016229846864965), np.float64(2.8872434882444353), np.float64(-0.003639960808623826))
('+-++--++-+--+-++', np.float64(0.016229846864964908), np.float64(2.8872183096995716), np.float64(-0.003639797148082308))
('+-+--++--+-++-+-', np.float64(0.016229846864964294), np.float64(2.8884786478475597), np.float64(-0.0036479893460448437))
('+-+--+-++-+--++-', np.float64(0.016229846864966042), np.float64(2.8860398871185517), np.float64(-0.003632137401304543))
('+-+--+-++--++-+-', np.float64(0.016229846864965758), np.float64(2.8884786478475597), np.float64(-0.0036479893460433796))
('+--++-+--+-++-+-', np.float64(0.01622984686496499), np.float64(2.8860398871185513), np.float64(-0.003632137401305591))
('+--++--+-++-+--+', np.float64(0.016229846864965078), np.float64(2.886663615572661), np.float64(-0.003636191636257215))
('+--+-++-+--++--+', np.float64(0.01622984686496351), np.float64(2.886663615572661), np.float64(-0.003636191636258783))
('+--+-++-+--+-++-', np.float64(0.016229846864964703), np.float64(2.886744293805065), np.float64(-0.003636716044768216))
('+--+-++--++-+--+', np.float64(0.016229846864964814), np.float64(2.8876570313108774), np.float64(-0.003642648838555887))
worst excluded (np.float64(0.0021110680447459533), '+++-+-+-+---++++', np.float64(0.02276771131759659), np.float64(3.008295118900098))
orbit size 16 equal True


==> anc/crosschecks/recorded_outputs/n32_crosscheck_output.txt <==
independent survivors: 96
union of the 3 claimed orbits equals my survivor set: True
orbit sizes: [32, 32, 32] | pairwise disjoint: True
axial code of section 3 lies in orbit B: True

orbit A: rep=++++--+--+-+-+-+++---+-+-+-++-++  |b_c| = 2.314052e-05 .. 2.314052e-05  (constant over orbit: True)
orbit B: rep=+++-+-+-++--+--+--++-+-+-+++--++  |b_c| = 1.338257e-05 .. 1.338257e-05  (constant over orbit: True)
orbit C: rep=++-++-+-+-+-+--++--+-+-+-+-++-++  |b_c| = 1.664569e-05 .. 1.664569e-05  (constant over orbit: True)

Section 8 claims |b_A| > 2.31e-5 and |b_C| > 1.66e-5:
   |b_A| = 2.31405181e-05  |b_B| = 1.33825653e-05  |b_C| = 1.66456915e-05

necessary bound from the proof: |b_c| <= 8*R0 + 256*R0^2 = 2.776308e-05
threshold actually used in the scan T0 = 3.41e-5


==> anc/crosschecks/recorded_outputs/n32_high_precision_output.txt <==
=== sigma_c^2, independent eigenvalue computation (n=32) ===
verifier's certified Gershgorin upper bounds: 16.364240, 16.453073, 16.254762
  orbit A: sigma^2 = 16.359474965828   (spread over orbit: 1.40e-04)
  orbit B: sigma^2 = 16.450576335769   (spread over orbit: 4.93e-08)
  orbit C: sigma^2 = 16.254761987076   (spread over orbit: 8.46e-09)

=== Section 3 feasible construction (n=32) ===
root t* = 0.999999533594135135898582225884
min gap = 0.098173922043912781172 max gap = 0.098175541211312523989
closure residual = 1.884055654966702795e-47
U = 3.1403311569547529123171185243316901321437032336482
perimeter = 3.1403311569546193658253993448710373061355380294921
deficit = 1.33546491719179460652826008165e-13

=== fixed-code KKT solves ===
n32 p = 3.14033115695461936582540138057745867231205309833952186991041
n32 deficit = 1.3354649171714375423145983165e-13 max eq res 5.187256757e-67
n16 p = 3.1365477164866073860859670319412282272981367658092
n16 deficit = 0.00000077405933187772829101249531084 max eq res 1.257473371e-77
n16 first gaps ['0.1983163134905179493669668', '0.1945033464931995749085529', '0.1945033464931995749085529', '0.1977455148101347808441419']


==> anc/crosschecks/recorded_outputs/n32_independent_scan_output.txt <==
block sizes: 32768 65536 -> pairs: 2147483648
  64/32768 A-rows, 0 hits, 0s
  8256/32768 A-rows, 16 hits, 6s
  16448/32768 A-rows, 45 hits, 12s
  24640/32768 A-rows, 83 hits, 19s
elapsed 23.1s
survivors found: 96
distinct codes: 96
  ++--+++-+-+-++--+--+--++-+-+-+++  |b|=1.338257e-05
  +-+-+--++-++-++--+-+-+---++--+++  |b|=1.338257e-05
  ++-++-++--+-+-+---++--+++-+-+-++  |b|=1.338257e-05
  +-+-+-+++--++---+-+-+--++-++-++-  |b|=1.338257e-05
  ++--+-+-+---++--+++-+-+-++--+--+  |b|=1.338257e-05
  +---+-+-+--++-++-++--+-+-+---++-  |b|=1.338257e-05
  +-+---++--+++-+-+-++--+--+--++-+  |b|=1.338257e-05
  +++--++---+-+-+--++-++-++--+-+-+  |b|=1.338257e-05


==> anc/crosschecks/recorded_outputs/n64_independent_scan_output.txt <==
independent fixed survivors 896


==> anc/crosschecks/recorded_outputs/n64_independent_scan_timing.txt <==
X interleaved outputs 3811517 in 13.30s
Y interleaved outputs 3811517 in 9.52s
elapsed=22.98 maxrss_kb=1467812


==> anc/crosschecks/recorded_outputs/n64_kkt_high_precision_output.txt <==
iter 0 maxres 2.90798587028e-13
iter 1 maxres 3.06841809207e-33
iter 2 maxres 3.49571174008e-61
iter 3 maxres 7.94733420501e-101
max residual 7.94733420500956823571911998431e-101
closure (-3.03606025809354292151067505019e-101 + 7.94733420500956823571911998431e-101j)
perimeter 3.141277250932772868061991415502468297956262096308096411175077343971836218350978865731726767271008519
upper deficit 0.00000000000000000000002835528574611042340116634169271864978970095526114323554709575954761295477822526225825967483505036284
y norm 1.455746445439667796395735465752259012813e-13
min/max gaps 0.0490873851999971195332755609611 0.0490873852236958994659640436758
axial symmetry max 1.52836096176386412575055153554e-101


==> anc/crosschecks/recorded_outputs/n64_supplemental_output.txt <==
{
  "pi_width": 6.048113026570922e-44,
  "H_left_lower": 5.678338246024814e-28,
  "H_right_upper": -6.008567465510503e-28,
  "deficit_upper": 2.835601662536424e-23,
  "U64_minus_U63_lower": 1.0091935590582589e-05,
  "width_deficit_boundary_lowers": [
    3.1091090367661546e-06,
    4.3407310552670495e-06
  ],
  "gap_deficit_boundary_lowers": [
    1.0128409839001532e-07,
    1.553556572225418e-07
  ],
  "fixed_weights_certified": 64,
  "epsilon": 2.84e-23,
  "R0": 7.11e-11,
  "S_screen": 1.7e-08
}
ALL ANALYTIC ASSERTIONS PASSED
{
  "pi_width": 6.048113026570922e-44,
  "H_left_lower": 5.678338246024814e-28,
  "H_right_upper": -6.008567465510503e-28,
  "deficit_upper": 2.835601662536424e-23,
  "U64_minus_U63_lower": 1.0091935590582589e-05,
  "width_deficit_boundary_lowers": [
    3.1091090367661546e-06,
    4.3407310552670495e-06
  ],
  "gap_deficit_boundary_lowers": [
    1.0128409839001532e-07,
    1.553556572225418e-07
  ],
  "fixed_weights_certified": 64,
  "epsilon": 2.84e-23,
  "R0": 7.11e-11,
  "S_screen": 1.7e-08
}
ALL ANALYTIC ASSERTIONS PASSED
{
  "survivors": 896,
  "orbits": 6,
  "orbit_sizes": [
    128,
    128,
    128,
    128,
    128,
    256
  ],
  "residual_padding": 256,
  "sigma_sq_uppers": [
    33.06410329280354,
    32.483239979662855,
    33.38564113678266,
    33.24427138747848,
    32.62460490393217,
    32.454722805589114
  ],
  "nonbest_deficit_margins": [
    8.502510694830664e-24,
    1.19190973782097e-23,
    3.3217300093657856e-23,
    6.279480417116577e-23,
    7.742372595401502e-23
  ],
  "uniqueness_margin": 2.2220346582322223e-05
}
ALL POST-SCREEN ASSERTIONS PASSED
{'U64_minus_U63_lower': 1.0091935590582589e-05, 'width_deficit_boundary_lowers': [3.1091090367661546e-06, 4.3407310552670495e-06], 'gap_deficit_boundary_lowers': [1.0128409839001532e-07, 1.553556572225418e-07], 'fixed_weights_certified': 64, 'nonbest_residuals_pass_padding': 256}
ALL SUPPLEMENTAL ASSERTIONS PASSED


==> anc/n16/reinhardt_n16_verified_audit.py <==
#!/usr/bin/env python3
"""Exact/interval audit for the proposed n=16 Reinhardt proof.

Standard library only.  All finite-code decisions are made with integer
interval arithmetic.  Trigonometric values at multiples of pi/16 are
constructed from nested square roots, so the code scan uses no floating point.
The scalar inequalities are checked with exact Fractions and alternating
Taylor/Machin bounds.
"""
from fractions import Fraction as Q
from itertools import product
from math import isqrt
import hashlib

# ---------------------------------------------------------------------------
# Exact rational elementary-function bounds
# ---------------------------------------------------------------------------

def atan_alt_bounds(x: Q, terms: int):
    """Bounds atan(x) for 0<x<1 by an alternating series."""
    assert 0 < x < 1 and terms >= 2
    s = Q(0)
    lo = hi = None
    for k in range(terms):
        term = x ** (2*k + 1) / (2*k + 1)
        s += term if k % 2 == 0 else -term
        # even last index -> upper; odd last index -> lower
        if k % 2 == 0:
            hi = s
        else:
            lo = s
    assert lo is not None and hi is not None and lo <= hi
    return lo, hi


def add_iv(x, y): return x[0] + y[0], x[1] + y[1]
def sub_iv(x, y): return x[0] - y[1], x[1] - y[0]
def mul_iv_q(x, y):
    vals = (x[0]*y[0], x[0]*y[1], x[1]*y[0], x[1]*y[1])
    return min(vals), max(vals)
def scale_iv(x, a: Q):
    return (x[0]*a, x[1]*a) if a >= 0 else (x[1]*a, x[0]*a)
def div_iv_pos_q(x, a: Q):
    assert a > 0
    return x[0]/a, x[1]/a


def sin_point_bounds(x: Q, terms: int = 10):
    """Exact alternating-series bounds for sin(x), 0<=x<=0.3."""
    assert 0 <= x <= Q(3,10)
    if x == 0: return Q(0), Q(0)
    s = Q(0); lo = hi = None
    for k in range(terms):
        # recurrence-free exact term
        import math
        term = x ** (2*k+1) / math.factorial(2*k+1)
        s += term if k % 2 == 0 else -term
        if k % 2 == 0: hi = s
        else: lo = s
    return lo, hi


def cos_point_bounds(x: Q, terms: int = 10):
    """Exact alternating-series bounds for cos(x), 0<=x<=0.3."""
    assert 0 <= x <= Q(3,10)
    s = Q(0); lo = hi = None
    for k in range(terms):
        import math
        term = x ** (2*k) / math.factorial(2*k)
        s += term if k % 2 == 0 else -term
        if k % 2 == 0: hi = s
        else: lo = s
    return lo, hi


def sin_iv_small(x):
    # sin is increasing on all intervals used here.
    return sin_point_bounds(x[0])[0], sin_point_bounds(x[1])[1]

def cos_iv_small(x):
    # cos is decreasing on all intervals used here.
    return cos_point_bounds(x[1])[0], cos_point_bounds(x[0])[1]

# Machin formula, exact interval.
a5 = atan_alt_bounds(Q(1,5), 34)
a239 = atan_alt_bounds(Q(1,239), 12)
PI = sub_iv(scale_iv(a5, Q(16)), scale_iv(a239, Q(4)))
assert PI[0] > Q(314159265358979323846, 10**20)
assert PI[1] < Q(314159265358979323847, 10**20)

# ---------------------------------------------------------------------------
# Fixed-point interval arithmetic for nested radicals and the code scan
# ---------------------------------------------------------------------------
SCALE = 10**75

def fdiv(a, b): return a // b
def cdiv(a, b): return -((-a) // b)
def Iadd(x,y): return x[0]+y[0], x[1]+y[1]
def Ineg(x): return -x[1], -x[0]
def Isub(x,y): return Iadd(x,Ineg(y))
def Imul_int(x,k): return (x[0]*k,x[1]*k) if k>=0 else (x[1]*k,x[0]*k)
def Idiv_int(x,k): return fdiv(x[0],k), cdiv(x[1],k)
def Imul(x,y):
    vals=(x[0]*y[0],x[0]*y[1],x[1]*y[0],x[1]*y[1])
    return fdiv(min(vals),SCALE), cdiv(max(vals),SCALE)
def Isqrt(x):
    assert x[0] >= 0
    lo=isqrt(x[0]*SCALE)
    hi=isqrt(x[1]*SCALE)
    if hi*hi < x[1]*SCALE: hi += 1
    return lo,hi
def Irecip(x):
    assert x[0] > 0
    return fdiv(SCALE*SCALE,x[1]), cdiv(SCALE*SCALE,x[0])
def Idiv(x,y): return Imul(x,Irecip(y))
def Cmul(z,w):
    a,b=z; c,d=w
    return Isub(Imul(a,c),Imul(b,d)), Iadd(Imul(a,d),Imul(b,c))
def Iminabs(x):
    if x[0] <= 0 <= x[1]: return 0
    return min(abs(x[0]),abs(x[1]))
def Imaxabs(x): return max(abs(x[0]),abs(x[1]))
def rawprod(x,y):
    vals=(x[0]*y[0],x[0]*y[1],x[1]*y[0],x[1]*y[1])
    return min(vals),max(vals)
def ceil_sqrt(n):
    r=isqrt(n)
    return r if r*r==n else r+1

ONE=(SCALE,SCALE); ZERO=(0,0); HALF=(SCALE//2,SCALE//2)
COS_PI_4=Isqrt(HALF)
COS_PI_8=Isqrt(Idiv_int(Iadd(ONE,COS_PI_4),2))
COS_PI_16=Isqrt(Idiv_int(Iadd(ONE,COS_PI_8),2))
SIN_PI_32=Isqrt(Idiv_int(Isub(ONE,COS_PI_16),2))
SIN_PI_16=Isqrt(Idiv_int(Isub(ONE,COS_PI_8),2))

# Exact algebraic evaluation of Bingane's C_16 lower-bound construction.
# If A=atan(sec(pi/8)-1), B=asin(sin(A)cos(pi/16)), delta=A-B,
# then all quantities below determine cos(delta/2) using only radicals.
t=Isub(Irecip(COS_PI_8),ONE)
den=Isqrt(Iadd(ONE,Imul(t,t)))
sinA=Idiv(t,den); cosA=Irecip(den)
y=Imul(sinA,COS_PI_16)
cosB=Isqrt(Isub(ONE,Imul(y,y)))
cosDelta=Iadd(Imul(cosA,cosB),Imul(sinA,y))
cosHalfDelta=Isqrt(Idiv_int(Iadd(ONE,cosDelta),2))
L_C16=Imul_int(Imul(SIN_PI_32,cosHalfDelta),32)
L0=Q(6273095,2000000)  # 3.1365475
assert Q(L_C16[0],SCALE) > L0

# Roots z_j=exp(i*j*pi/16), rigorously enclosed by repeated multiplication.
z=[(ONE,ZERO)]
base=(COS_PI_16,SIN_PI_16)
for _ in range(16): z.append(Cmul(z[-1],base))
assert z[16][0][0] <= -SCALE <= z[16][0][1]
assert z[16][1][0] <= 0 <= z[16][1][1]

# ---------------------------------------------------------------------------
# Scalar inequalities used in the analytic proof
# ---------------------------------------------------------------------------

def qiv(x: Q): return (x,x)
def lt_iv(x,y): return x[1] < y[0]
def gt_iv(x,y): return x[0] > y[1]

# 30 sin(pi/30) < L0.
pi30=div_iv_pos_q(PI,Q(30))
assert scale_iv(sin_iv_small(pi30),Q(30))[1] < L0

# Deficit bounds from the algebraic sin(pi/32) interval.
UP=(Q(32*SIN_PI_32[0],SCALE), Q(32*SIN_PI_32[1],SCALE))
UZ=scale_iv(UP,Q(2))
EPS=sub_iv(UP,qiv(L0))
DZ=sub_iv(UZ,qiv(2*L0))
assert EPS[1] < Q(991,10**9)
assert DZ[1] < Q(1982,10**9)

# F_omega(t)=2sin(t/2)+62sin((2pi-t)/62), at t=.18,.21.
def Fomega(tq):
    t=qiv(tq)
    first=scale_iv(sin_iv_small(div_iv_pos_q(t,Q(2))),Q(2))
    second_arg=div_iv_pos_q(sub_iv(scale_iv(PI,Q(2)),t),Q(62))
    second=scale_iv(sin_iv_small(second_arg),Q(62))
    return add_iv(first,second)
assert Fomega(Q(18,100))[1] < 2*L0
assert Fomega(Q(21,100))[1] < 2*L0

# r>0.99998 and |delta|<.005.
sin009=sin_point_bounds(Q(9,100))
cos0005=cos_point_bounds(Q(5,1000))
assert Q(2)*Q(2,100000)*sin009[0] > DZ[1]
r0=Q(99998,100000)
delta_loss=Q(2)*r0*sin009[0]*(Q(1)-cos0005[1])
assert delta_loss > DZ[1]

# KKT angular contradiction: ratio < .00585 and total projective distance < .0142.
ratio_hi=sin_point_bounds(Q(105,1000))[1] / sin009[0] * sin_point_bounds(Q(5,1000))[1]
assert ratio_hi < Q(585,100000)
assert PI[1]/2*ratio_hi + Q(5,1000) < Q(142,10000)
assert Q(142,10000) < Q(17,100)

# F_alpha(t)=2sin(t/2)+30sin((pi-t)/30), t=.189,.204.
def Falpha(tq):
    t=qiv(tq)
    first=scale_iv(sin_iv_small(div_iv_pos_q(t,Q(2))),Q(2))
    second_arg=div_iv_pos_q(sub_iv(PI,t),Q(30))
    second=scale_iv(sin_iv_small(second_arg),Q(30))
    return add_iv(first,second)
assert Falpha(Q(189,1000))[1] < L0
assert Falpha(Q(204,1000))[1] < L0

# ||x||_2 < .0065 and Poincare constant < 26.1.
sin00945=sin_point_bounds(Q(189,2000))
assert Q(4)*EPS[1] / sin00945[0] < Q(65,10000)**2
sinpi32_lo=Q(SIN_PI_32[0],SCALE)
assert Q(1)/(Q(4)*sinpi32_lo*sinpi32_lo) < Q(261,10)

# Uniform constants for the KKT uniqueness proof.
m_lo=Q(2)*sin00945[0]*sinpi32_lo*sinpi32_lo
assert m_lo > Q(18,10000)
grad_hi=sin_point_bounds(Q(102,1000))[1]*Q(65,10000)
assert grad_hi < Q(663,10**6)
assert Q(65,10000)/(Q(2)*sinpi32_lo) < Q(332,10000)
assert Q(3317,1000)**2 > 11
assert Q(2)*Q(3317,1000)*Q(332,10000) < Q(2203,10000)
assert Q(2)*(Q(11)-Q(12203,10000)) > Q(442,100)**2
assert Q(663,10**6)/Q(442,100) < Q(151,10**6)
assert Q(18,10000) > Q(2)*Q(151,10**6)

# ---------------------------------------------------------------------------
# Exact finite scan of all normalized half-codes c_0=+1
# ---------------------------------------------------------------------------
N=16
K=[[min(j,k)*(N-max(j,k)) for k in range(1,N)] for j in range(1,N)]

def quad_num(v,w):
    # Encloses v^T D^{-1} w as N/(16*SCALE^2).
    lo=hi=0
    for j in range(15):
        for k in range(15):
            p=rawprod(v[j],w[k]); kk=K[j][k]
            lo += kk*p[0]; hi += kk*p[1]
    return lo,hi

R_num,R_den=13,2000       # R=.0065
C_num,C_den=261,10        # C=26.1
survivors=[]
worst=None
common_den=4*SCALE*R_den*R_den*C_den

for bits in range(1<<15):
    c=[1]+[1 if ((bits>>(j-1))&1)==0 else -1 for j in range(1,16)]

    # b_c=sum c_j(z_{j+1}-z_j), interval scaled by SCALE.
    br=(0,0); bi=(0,0)
    for j in range(16):
        br=Iadd(br,Imul_int(Isub(z[j+1][0],z[j][0]),c[j]))
        bi=Iadd(bi,Imul_int(Isub(z[j+1][1],z[j][1]),c[j]))
    brmin=Iminabs(br); bimin=Iminabs(bi)
    bnorm_num=isqrt(brmin*brmin+bimin*bimin)  # lower bound / SCALE

    # B columns q_j=i(c_{j-1}-c_j)z_j, j=1,...,15.
    vr=[]; vi=[]
    for j in range(1,16):
        a=c[j-1]-c[j]
        vr.append(Imul_int(Ineg(z[j][1]),a))
        vi.append(Imul_int(z[j][0],a))

    M00=quad_num(vr,vr); M11=quad_num(vi,vi); M01=quad_num(vr,vi)
    trU=M00[1]+M11[1]
    diff=Isub(M00,M11)
    rad=ceil_sqrt(Imaxabs(diff)**2+4*Imaxabs(M01)**2)
    lam_num=cdiv(trU+rad,2)   # lambda_max <= lam_num/(16*SCALE^2)
    op_num=ceil_sqrt(lam_num) # sigma_c <= op_num/(4*SCALE)

    # Exact lower numerator for |b|-R*sigma-C*R^2.
    margin_num=(bnorm_num*4*R_den*R_den*C_den
                -R_num*op_num*R_den*C_den
                -C_num*R_num*R_num*4*SCALE)
    code=tuple(c)
    if margin_num <= 0:
        survivors.append(code)
    elif worst is None or margin_num < worst[0]:
        worst=(margin_num,code)

assert len(survivors)==16
REP=tuple(1 if ch=='+' else -1 for ch in '+--+-++-+--+-++-')
FULL=REP+tuple(-x for x in REP)
orbit=set()
for k in range(32):
    rot=FULL[k:]+FULL[:k]
    reflected=tuple(rot[(-j)%32] for j in range(32))
    for arr in (rot,reflected):
        half=arr[:16]
        if half[0]<0: half=tuple(-x for x in half)
        orbit.add(tuple(half))
assert set(survivors)==orbit and len(orbit)==16
assert worst is not None
worst_margin=Q(worst[0],common_den)
assert worst_margin > Q(2111,10**6)  # >0.002111

# Human-readable output.
def code_string(c): return ''.join('+' if x==1 else '-' for x in c)
print('Bingane C16 lower interval:')
print('  [', Q(L_C16[0],SCALE), ',', Q(L_C16[1],SCALE), ']')
print('  hence L(C16) > 3.1365475')
print('Scalar analytic inequalities: PASS')
print('Normalized half-codes scanned:',1<<15)
print('Survivors:',len(survivors))
for c in sorted(survivors): print(' ',code_string(c))
print('All survivors form the dihedral orbit of',code_string(REP))
print('Worst excluded code:',code_string(worst[1]))
print('Certified exclusion margin >',float(worst_margin))
print('ALL ASSERTIONS PASSED')


==> anc/n16/reinhardt_n16_verified_audit_output.txt <==
Bingane C16 lower interval:
  [ 1531517337898186712982032336665450273507888776717050675614416710802968739/488281250000000000000000000000000000000000000000000000000000000000000000 , 12252138703185493703856258693323602188063110213736405404915333686423749913/3906250000000000000000000000000000000000000000000000000000000000000000000 ]
  hence L(C16) > 3.1365475
Scalar analytic inequalities: PASS
Normalized half-codes scanned: 32768
Survivors: 16
  +--+-++--++-+--+
  +--+-++-+--+-++-
  +--+-++-+--++--+
  +--++--+-++-+--+
  +--++-+--+-++-+-
  +-+--+-++--++-+-
  +-+--+-++-+--++-
  +-+--++--+-++-+-
  +-++--++-+--+-++
  +-++-+--+-++--++
  +-++-+--++--+-++
  ++--+-++-+--+-++
  ++--++-+--+-++-+
  ++-+--+-++--++-+
  ++-+--+-++-+--++
  ++-+--++--+-++-+
All survivors form the dihedral orbit of +--+-++-+--+-++-
Worst excluded code: ++++---+-+-+-+++
Certified exclusion margin > 0.002111068044745996
ALL ASSERTIONS PASSED


==> anc/n32/reinhardt_n32_verifier.py <==
#!/usr/bin/env python3
"""Standard-library exact certificate for the n=32
Reinhardt maximum-perimeter small-polygon proof.

All proof decisions use Fraction/integer arithmetic.  Transcendental values are
bounded by Machin's formula and alternating Taylor intervals.  The 2^31
normalized sign codes are covered by an exact meet-in-the-middle scan.
"""
from fractions import Fraction as Q
from bisect import bisect_left, bisect_right
from hashlib import sha256
import json, time

N=32
M=10**18
EPS=Q(135,10**15)                 # 1.35e-13
A_GAP=Q(9,100)                    # 0.09
B_GAP=Q(107,1000)                 # 0.107
R0=Q(347,100_000_000)             # 3.47e-6
T0=Q(341,10_000_000)              # 3.41e-5 (coarse code-screen threshold)
SIGMA_CODE=Q(41,10)               # 4.1
BEST_AXIAL="+-++--+-+-+---++--+++-+-+-++--+-"
ORBIT_REPS=(
    "++++--+--+-+-+-+++---+-+-+-++-++",
    "+++-+-+-++--+--+--++-+-+-+++--++",
    "++-++-+-+-+-+--++--+-+-+-+-++-++",
)
S_INTS=(-84838116394748,-7759417296262,-90254740014369,
        -172750062732476,-104929943709607,-37109824686737,
        -104570029200993,-46261230637792,-102998890440414,
        -56520596873701,-100433725625308,-67650481919513,
        -34867238213719,-2083994507925,-1041997253963)
S_DEN=10**20
TL=Q(99999953359,10**11)
TU=Q(99999953360,10**11)


def floor_q(x:Q)->int:
    return x.numerator//x.denominator

def ceil_q(x:Q)->int:
    return -floor_q(-x)

def nearest_int(x:Q)->int:
    return floor_q(x+Q(1,2))

def atan_interval(x:Q, terms:int):
    s=Q(0); power=x; vals=[]
    for k in range(terms+1):
        s += power/Q(2*k+1) if k%2==0 else -power/Q(2*k+1)
        if k in (terms-1,terms): vals.append(s)
        power *= x*x
    return min(vals),max(vals)

def pi_interval():
    aL,aU=atan_interval(Q(1,5),30)
    bL,bU=atan_interval(Q(1,239),10)
    # pi = 16 atan(1/5) - 4 atan(1/239)
    return 16*aL-4*bU,16*aU-4*bL

PI_L,PI_U=pi_interval()
assert PI_L>3 and PI_U<Q(22,7)


def sin_point_interval(x:Q, terms:int=24):
    assert 0<=x<=PI_U/2
    if x==0: return Q(0),Q(0)
    s=Q(0); term=x; vals=[]
    for k in range(terms+1):
        s += term
        if k in (terms-1,terms): vals.append(s)
        term *= -x*x/Q((2*k+2)*(2*k+3))
    return min(vals),max(vals)

def sin_interval(lo:Q,hi:Q):
    assert 0<=lo<=hi<=PI_U/2
    l,_=sin_point_interval(lo)
    _,u=sin_point_interval(hi)
    return l,u

def add_iv(a,b): return a[0]+b[0],a[1]+b[1]
def sub_iv(a,b): return a[0]-b[1],a[1]-b[0]
def scale_iv(k:Q,a):
    return (k*a[0],k*a[1]) if k>=0 else (k*a[1],k*a[0])

# sin/cos of k*pi/32 for k mod 64, reduced to sine on [0,pi/2].
def sin_root_iv(k:int):
    k%=64
    sign=1
    if k>32:
        k-=32; sign=-1
    if k>16:
        k=32-k
    iv=sin_interval(Q(k,32)*PI_L,Q(k,32)*PI_U)
    return scale_iv(sign,iv)

def cos_root_iv(k:int):
    return sin_root_iv(16-k)

ROOT_IV=[]
ROOT_INT=[]
for k in range(64):
    xiv=cos_root_iv(k); yiv=sin_root_iv(k)
    qx=nearest_int((xiv[0]+xiv[1])*M/2)
    qy=nearest_int((yiv[0]+yiv[1])*M/2)
    assert xiv[0]>=Q(qx-1,M) and xiv[1]<=Q(qx+1,M)
    assert yiv[0]>=Q(qy-1,M) and yiv[1]<=Q(qy+1,M)
    ROOT_IV.append((xiv,yiv)); ROOT_INT.append((qx,qy))

# Edge vectors exp(i(j+1)pi/32)-exp(ijpi/32), each coordinate within 1/M.
EDGE_INT=[]
for j in range(N):
    xiv=sub_iv(ROOT_IV[j+1][0],ROOT_IV[j][0])
    yiv=sub_iv(ROOT_IV[j+1][1],ROOT_IV[j][1])
    qx=nearest_int((xiv[0]+xiv[1])*M/2)
    qy=nearest_int((yiv[0]+yiv[1])*M/2)
    assert xiv[0]>=Q(qx-1,M) and xiv[1]<=Q(qx+1,M)
    assert yiv[0]>=Q(qy-1,M) and yiv[1]<=Q(qy+1,M)
    EDGE_INT.append((qx,qy))


def code_signs(code):
    assert len(code)==N and set(code)<={'+','-'}
    return [1 if ch=='+' else -1 for ch in code]

def residual_int(code):
    c=code_signs(code)
    return (sum(c[j]*EDGE_INT[j][0] for j in range(N)),
            sum(c[j]*EDGE_INT[j][1] for j in range(N)))

def norm_lower_than(code, q:Q):
    # Prove true residual > q using ||true-int/M|| < 2N/M.
    x,y=residual_int(code)
    threshold=ceil_q(M*q)+2*N
    return x*x+y*y>threshold*threshold

# ---- Feasible one-dimensional construction for the best orbit ----
c=code_signs(BEST_AXIAL)
assert all(c[N-1-j]==-c[j] for j in range(N))
s=[Q(0)]*(N+1)
for j,v in enumerate(S_INTS,1): s[j]=Q(v,S_DEN)
s[16]=Q(0)
for j in range(17,N): s[j]=-s[N-j]
assert all(s[N-j]==-s[j] for j in range(N+1))
a=[None]+[c[j-1]-c[j] for j in range(1,N)]

def H_interval(t:Q):
    ans=(Q(a[16]),Q(a[16]))
    for j in range(1,16):
        lo=Q(j,N)*PI_L+t*s[j]
        hi=Q(j,N)*PI_U+t*s[j]
        term=scale_iv(Q(2*a[j]),sin_interval(lo,hi))
        ans=add_iv(ans,term)
    return ans

HL=H_interval(TL); HU=H_interval(TU)
assert HL[0]>0 and HU[1]<0

# For every t in [TL,TU], certify all gaps and a lower perimeter bound.
P_IV=(Q(0),Q(0))
for j in range(N):
    q=s[j+1]-s[j]
    products=(TL*q,TU*q)
    lo=PI_L/Q(2*N)+min(products)/2
    hi=PI_U/Q(2*N)+max(products)/2
    # these are half-gaps
    assert 2*lo>A_GAP and 2*hi<B_GAP
    P_IV=add_iv(P_IV,scale_iv(2,sin_interval(lo,hi)))
U_IV=scale_iv(2*N,sin_interval(PI_L/Q(2*N),PI_U/Q(2*N)))
DEF_IV=sub_iv(U_IV,P_IV)
assert DEF_IV[1]<EPS

# ---- Self-contained n=32 saturation certificate ----
# If the centrally symmetric difference body has fewer than 64 vertices, it has
# at most 62.  The derivative bound U'(t)>=pi^2/(6t^3), together with pi>3,
# puts U_32-U_31 far above EPS.
assert Q(3,2*N**3)>EPS
# A normal-cone width outside (mu/2,3mu/2) costs at least
# mu^2 sin(mu/4)/16.  Use mu>3/32 and sin(pi/128)>=1/64.
assert Q(9,32**2*64*16)>2*EPS
# Once widths are localized, D_Z<=2EPS gives r>1-64EPS>1/2.
assert 64*EPS<Q(1,2)
# If |delta|>=mu/16, then 1-cos(delta)>=1/131072, whereas
# the localized radial/angular deficit gives 1-cos(delta)<128 EPS.
assert 128*EPS<Q(1,131072)
# The final KKT angular contradiction uses 2+3*pi<12 (pi<10/3).
assert PI_U<Q(10,3)

# ---- High-perimeter localization and radius bound ----
def sin_taylor_lower(x:Q): return x-x**3/Q(6)
# One-gap Jensen deficit at lower endpoint, using pi>3.
dlo=Q(3,32)-A_GAP
klo=sin_taylor_lower(A_GAP/2)/4
assert klo*Q(N,N-1)*dlo*dlo>EPS
# Upper endpoint, using pi<22/7 for distance and pi>3 for other-gap minimum.
dhi=B_GAP-Q(11,112)
u_lo=(Q(3)-B_GAP)/Q(N-1)
khi=sin_taylor_lower(u_lo/2)/4
assert khi*Q(N,N-1)*dhi*dhi>EPS
# Strong concavity on [0.09,0.107].
K0=sin_taylor_lower(A_GAP/2)/4
assert K0*R0*R0>EPS
# Poincare remainder C <= 256 and uniform linear norm <8.
assert 8*R0+256*R0*R0<T0

# ---- Exact meet-in-the-middle scan of all 2^31 codes with c_0=+1 ----
def block_sums(indices, fixed0=False):
    if fixed0:
        out=[(EDGE_INT[0][0],EDGE_INT[0][1],0)]
        indices=[j for j in indices if j!=0]
    else:
        out=[(0,0,0)]
    for j in indices:
        vx,vy=EDGE_INT[j]
        nxt=[]
        bit=1<<j
        for x,y,mask in out:
            nxt.append((x+vx,y+vy,mask))
            nxt.append((x-vx,y-vy,mask|bit))
        out=nxt
    return out

start=time.time()
A=block_sums(list(range(16)),fixed0=True)
B=block_sums(list(range(16,32)),fixed0=False)
B.sort(key=lambda r:r[0])
BX=[r[0] for r in B]
QBOUND=ceil_q(M*T0)+2*N
survivor_masks=[]
pair_tests=0
for ax,ay,am in A:
    lo=bisect_left(BX,-ax-QBOUND)
    hi=bisect_right(BX,-ax+QBOUND)
    pair_tests += hi-lo
    for bx,by,bm in B[lo:hi]:
        x=ax+bx; y=ay+by
        if x*x+y*y<=QBOUND*QBOUND:
            survivor_masks.append(am|bm)
assert len(survivor_masks)==96 and len(set(survivor_masks))==96

def mask_code(mask): return ''.join('-' if (mask>>j)&1 else '+' for j in range(N))
survivors={mask_code(m) for m in survivor_masks}

def negate(code): return ''.join('+' if ch=='-' else '-' for ch in code)
def orbit(code):
    full=code+negate(code)
    out=set()
    for base in (full,full[::-1]):
        for r in range(2*N):
            z=base[r:]+base[:r]
            h=z[:N]
            if h[0]=='-': h=negate(h)
            out.add(h)
    return out

orbits=[orbit(r) for r in ORBIT_REPS]
assert all(len(o)==32 for o in orbits)
assert not (orbits[0]&orbits[1] or orbits[0]&orbits[2] or orbits[1]&orbits[2])
assert survivors==set().union(*orbits)
assert BEST_AXIAL in orbits[1]

# ---- Code-specific linear norms and elimination of the two nonbest orbits ----
def sigma_sq_gershgorin_upper(code):
    cc=code_signs(code)
    aa=[cc[j-1]-cc[j] for j in range(1,N)]
    # Bhat rows: -a_j sin(j theta), a_j cos(j theta), represented /M.
    rows=[[-aa[j-1]*ROOT_INT[j][1] for j in range(1,N)],
          [ aa[j-1]*ROOT_INT[j][0] for j in range(1,N)]]
    def dinv(j,k): return Q(min(j,k)*(N-max(j,k)),N)
    K=[[Q(0),Q(0)],[Q(0),Q(0)]]
    for p in range(2):
        for q in range(2):
            total=Q(0)
            for j in range(1,N):
                if rows[p][j-1]==0: continue
                for k in range(1,N):
                    if rows[q][k-1]==0: continue
                    total += Q(rows[p][j-1]*rows[q][k-1],M*M)*dinv(j,k)
            K[p][q]=total
    SD=sum((dinv(j,k) for j in range(1,N) for k in range(1,N)),Q(0))
    e=Q(2,M); bmax=Q(2)+e
    EK=SD*(2*bmax*e+e*e)
    return max(K[0][0]+abs(K[0][1]),K[1][1]+abs(K[1][0]))+2*EK

sigma_uppers=[]
for rep in ORBIT_REPS:
    su=sigma_sq_gershgorin_upper(rep)
    sigma_uppers.append(su)
    assert su<SIGMA_CODE*SIGMA_CODE

# Certified regular-residual lower bounds for nonbest orbits.
BLOW=(Q(231,10_000_000),None,Q(166,10_000_000))
for idx in (0,2):
    assert norm_lower_than(ORBIT_REPS[idx],BLOW[idx])
    rem=256*R0*R0
    xlo=(BLOW[idx]-rem)/SIGMA_CODE
    assert K0*xlo*xlo>EPS

# ---- Uniqueness of the best-code high-perimeter KKT point ----
cc=code_signs(BEST_AXIAL)
switch=[j for j in range(1,N) if cc[j-1]!=cc[j]]
assert len(switch)==21
# At the regular point, certify |sum exp(2 i j theta)|<2.
sx=sum(ROOT_INT[(2*j)%64][0] for j in switch)
sy=sum(ROOT_INT[(2*j)%64][1] for j in switch)
assert sx*sx+sy*sy < (2*M-2*len(switch))**2
# Any high-perimeter point has ||s|| <=16 R0.  Then the switch-root sum
# changes by <2 sqrt(21)||s|| < 160 R0 <1, hence sigma_min(J)>6.
assert 160*R0<1
# multiplier and strong-convexity comparison
Y0=(B_GAP/2)*R0/6
M0=sin_taylor_lower(A_GAP/2)/Q(512) # use sin(pi/64)>=1/32
assert M0>2*Y0

elapsed=time.time()-start
report={
  'pi_width': str(float(PI_U-PI_L)),
  'feasible_H_left_lower': str(float(HL[0])),
  'feasible_H_right_upper': str(float(HU[1])),
  'feasible_deficit_upper': str(float(DEF_IV[1])),
  'high_perimeter_radius_R0': str(float(R0)),
  'uniform_code_threshold_T0': str(float(T0)),
  'MITM_pair_tests': pair_tests,
  'normalized_codes_covered': 2**31,
  'survivors': len(survivors),
  'orbits': len(orbits),
  'orbit_representatives': list(ORBIT_REPS),
  'sigma_squared_upper_bounds': [str(float(x)) for x in sigma_uppers],
  'uniqueness_margin': str(float(M0-2*Y0)),
  'elapsed_seconds': elapsed,
}
print(json.dumps(report,indent=2))
print('ALL ASSERTIONS PASSED')


==> anc/n32/reinhardt_n32_verifier_output.txt <==
{
  "pi_width": "6.048113026570922e-44",
  "feasible_H_left_lower": "5.533877795940723e-17",
  "feasible_H_right_upper": "-7.848700024145119e-17",
  "feasible_deficit_upper": "1.336299789852041e-13",
  "high_perimeter_radius_R0": "3.47e-06",
  "uniform_code_threshold_T0": "3.41e-05",
  "MITM_pair_tests": 192819,
  "normalized_codes_covered": 2147483648,
  "survivors": 96,
  "orbits": 3,
  "orbit_representatives": [
    "++++--+--+-+-+-+++---+-+-+-++-++",
    "+++-+-+-++--+--+--++-+-+-+++--++",
    "++-++-+-+-+-+--++--+-+-+-+-++-++"
  ],
  "sigma_squared_upper_bounds": [
    "16.364240185641318",
    "16.453073104971722",
    "16.254761978612073"
  ],
  "uniqueness_margin": "8.779908024739584e-05",
  "elapsed_seconds": 0.2220172882080078
}
ALL ASSERTIONS PASSED


==> anc/n64/SHA256SUMS <==
3d0f27e63f8298372995758fa17c464601ede38399821f10b4d39dc9a0f555de  reinhardt_n64_proof.md
baa373d2689a4db1f13a29494ee24b69499b532301b4b0f7bb012dd5ca7e25c7  n64_analytic_verifier.py
0903a9d340ee2507e93dbf2046eebfb99df6294d1aba1f5ae67a93be18ef6ae7  n64_code_fixed.cpp
977086d359a12300f31a00b429cfdac754bae74068b0d99b9f06e4fea9b6a7fd  n64_post_verifier.py
305f7239deca29430f04e2a269ea939844eaa80969cc72bb0d63e8d407d20f12  n64_fixed_survivors.txt
fc993c00216b8ec1a5a74463ed32be073f3f6c59af9d3a3133c19486b3c570df  n64_full_run.txt


==> anc/n64/n64_analytic_output.txt <==
{
  "pi_width": 6.048113026570922e-44,
  "H_left_lower": 5.678338246024814e-28,
  "H_right_upper": -6.008567465510503e-28,
  "deficit_upper": 2.835601662536424e-23,
  "U64_minus_U63_lower": 1.0091935590582589e-05,
  "width_deficit_boundary_lowers": [
    3.1091090367661546e-06,
    4.3407310552670495e-06
  ],
  "gap_deficit_boundary_lowers": [
    1.0128409839001532e-07,
    1.553556572225418e-07
  ],
  "fixed_weights_certified": 64,
  "epsilon": 2.84e-23,
  "R0": 7.11e-11,
  "S_screen": 1.7e-08
}
ALL ANALYTIC ASSERTIONS PASSED


==> anc/n64/n64_analytic_verifier.py <==
#!/usr/bin/env python3
from fractions import Fraction as Q
import json
from pathlib import Path
import re
N=64
EPS=Q(284,10**25) # 2.84e-23
CODE='-++++++-----+--+-+++--+---+--+++---++-+++-++---+-++-+++++------+'
S_DEN=10**40
S_INTS=[113553801169565658142384194265, -9880196998990015085044055410, -133314195167545688312472305084, -256748193336101361539900554759, -380182191504657034767328804433, -503616189673212707994757054108, -627050187841768381222185303782, -527080630656387284719934645129, -427111073471006188217683986476, -327141516285625091715433327823, -227171959100243995213182669170, -127202401914862898710932010517, -224518637743365449610080769943, -131254926381658612514512915081, -37991215019951775418945060220, -120535648883632559553294480236, -35302307098282933183053776754, -109412180028470470567041786873, -183522052958658007951029796992, -257631925888845545335017807111, -199919646362187568673185756696, -142207366835529592011353706281, -196345090812107605367512622967, -149035276097607335865970026399, -101725461383107066364427429832, -54415646668606796862884833264, -75982724031176814146623311785, -39897017973167708772317662954, -3811311915158603398012014123, -2540874610105735598674676082, -1270437305052867799337338041]
TL=Q(999999999987873350,10**18)
TU=Q(999999999987873353,10**18)
A_GAP=Q(45,1000)
B_GAP=Q(54,1000)
R0=Q(711,10**13) # 7.11e-11
T_S=Q(17,10**9)  # coarse regular-root sum threshold 1.7e-8

def atan_interval(x,terms):
    s=Q(0); p=x; vals=[]
    for k in range(terms+1):
        s += p/Q(2*k+1) if k%2==0 else -p/Q(2*k+1)
        if k in (terms-1,terms): vals.append(s)
        p*=x*x
    return min(vals),max(vals)
def pi_interval():
    aL,aU=atan_interval(Q(1,5),30); bL,bU=atan_interval(Q(1,239),10)
    return 16*aL-4*bU,16*aU-4*bL
PI_L,PI_U=pi_interval()
assert PI_L>3 and PI_U<Q(22,7)

def sin_point_interval(x,terms=24):
    assert Q(0)<=x<=PI_U/2
    s=Q(0); term=x; vals=[]
    for k in range(terms+1):
        s+=term
        if k in (terms-1,terms): vals.append(s)
        term *= -x*x/Q((2*k+2)*(2*k+3))
    return min(vals),max(vals)
def sin_interval(lo,hi):
    assert Q(0)<=lo<=hi<=PI_U/2
    l,_=sin_point_interval(lo); _,u=sin_point_interval(hi)
    return l,u
def add_iv(a,b):return a[0]+b[0],a[1]+b[1]
def sub_iv(a,b):return a[0]-b[1],a[1]-b[0]
def scale_iv(k,a):return (k*a[0],k*a[1]) if k>=0 else (k*a[1],k*a[0])

def signs(s): return [1 if ch=='+' else -1 for ch in s]
c=signs(CODE)
assert len(c)==N and all(c[N-1-j]==-c[j] for j in range(N))
s=[Q(0)]*(N+1)
for j,v in enumerate(S_INTS,1):s[j]=Q(v,S_DEN)
s[32]=Q(0)
for j in range(33,N):s[j]=-s[N-j]
assert all(s[N-j]==-s[j] for j in range(N+1))
a=[None]+[c[j-1]-c[j] for j in range(1,N)]

def H_iv(t):
    ans=(Q(a[32]),Q(a[32]))
    for j in range(1,32):
        lo=Q(j,N)*PI_L+t*s[j]; hi=Q(j,N)*PI_U+t*s[j]
        ans=add_iv(ans,scale_iv(Q(2*a[j]),sin_interval(lo,hi)))
    return ans
HL=H_iv(TL); HU=H_iv(TU)
assert HL[0]>0 and HU[1]<0

# Every t in bracket has ordered gaps and a certified lower perimeter.
P=(Q(0),Q(0))
for j in range(N):
    q=s[j+1]-s[j]
    prods=(TL*q,TU*q)
    lo=PI_L/Q(2*N)+min(prods)/2
    hi=PI_U/Q(2*N)+max(prods)/2
    assert 2*lo>A_GAP and 2*hi<B_GAP
    P=add_iv(P,scale_iv(Q(2),sin_interval(lo,hi)))
U=scale_iv(Q(2*N),sin_interval(PI_L/Q(2*N),PI_U/Q(2*N)))
DEF=sub_iv(U,P)
assert DEF[1]<EPS

# Exact endpoint checks used by the geometric localization argument.
# First compare the regular 64-gon bound with the regular 63-gon bound.
U63=scale_iv(Q(126),sin_interval(PI_L/Q(126),PI_U/Q(126)))
U64_MINUS_U63=sub_iv(U,U63)
assert U64_MINUS_U63[0]>Q(3,2*N**3)

# If one of the 128 normal-cone widths leaves (mu/2,3mu/2), Jensen's
# inequality reduces the worst case to one of the two boundary values.
def width_deficit(which):
    # t=which*mu/2, so t/2=which*pi/(4N).
    t_half=(Q(which,4*N)*PI_L,Q(which,4*N)*PI_U)
    # Half of the average of the other 127 widths.
    coef=(Q(1)-Q(which,4*N))/Q(127)
    avg_half=(coef*PI_L,coef*PI_U)
    ans=scale_iv(Q(2),U)
    ans=sub_iv(ans,scale_iv(Q(2),sin_interval(*t_half)))
    return sub_iv(ans,scale_iv(Q(2*127),sin_interval(*avg_half)))
WIDTH_DEFICITS=(width_deficit(1),width_deficit(3))
WIDTH_COARSE=Q(9,N**2*(2*N)*16)
assert all(iv[0]>WIDTH_COARSE for iv in WIDTH_DEFICITS)

# The same one-gap Jensen envelope certifies the angle box in Section 4.
def gap_deficit(alpha):
    first=scale_iv(Q(2),sin_interval(alpha/2,alpha/2))
    lo=(PI_L-alpha)/(2*(N-1)); hi=(PI_U-alpha)/(2*(N-1))
    rest=scale_iv(Q(2*(N-1)),sin_interval(lo,hi))
    return sub_iv(sub_iv(U,first),rest)
GAP_DEFICITS=(gap_deficit(A_GAP),gap_deficit(B_GAP))
assert all(iv[0]>EPS for iv in GAP_DEFICITS)

# Certify every fixed-point weight embedded in the exhaustive C++ scan.
# X_j=2 sin((2j+1)pi/128), Y_j=2 sin((63-2j)pi/128).
cpp=(Path(__file__).resolve().parent/'n64_code_fixed.cpp').read_text()
fixed={}
for name in ('X','Y'):
    match=re.search(rf'const int64_t {name}\[32\]=\{{([^}}]+)\}};',cpp)
    assert match is not None
    fixed[name]=[int(x) for x in match.group(1).split(',')]
    assert len(fixed[name])==32
for j in range(32):
    x=scale_iv(Q(2),sin_interval(Q(2*j+1,128)*PI_L,Q(2*j+1,128)*PI_U))
    y=scale_iv(Q(2),sin_interval(Q(63-2*j,128)*PI_L,Q(63-2*j,128)*PI_U))
    xi,yi=fixed['X'][j],fixed['Y'][j]
    assert x[0]>=Q(xi-1,10**16) and x[1]<=Q(xi+1,10**16)
    assert y[0]>=Q(yi-1,10**16) and y[1]<=Q(yi+1,10**16)

# Analytic constants for localization and uniform code screen.
def sin_lower(x):return x-x**3/Q(6)
K0=sin_lower(A_GAP/2)/4
assert K0*R0*R0>EPS
# Dirichlet Poincare constant <512 follows from 2*sin(pi/128)>0.049 below.
# Twisted linear coefficient sqrt(128)cos(pi/128)<12.
assert Q(23,2)*R0+512*R0*R0 < Q(82,10**11) # b threshold 8.2e-10
# Divide by |xi-1|=2sin(pi/128)>0.049.
root_gap_l,_=sin_interval(PI_L/Q(2*N),PI_U/Q(2*N))
assert 2*root_gap_l>Q(49,1000)
assert Q(82,10**11)/Q(49,1000) < T_S

# Saturation constants become extremely loose at this deficit.
# Missing two difference-body vertices costs > 3/(2N^3).
assert Q(3,2*N**3)>EPS
# Normal width outside (mu/2,3mu/2) costs > 9/(N^2*(2N)*16).
assert Q(9,N**2*(2*N)*16)>2*EPS
# Radial and angular errors are far below the same general contradiction constants.
assert 2*N*EPS<Q(1,2)
assert 4*N*EPS<Q(1,2**20)

report={
 'pi_width': float(PI_U-PI_L),
 'H_left_lower': float(HL[0]),
 'H_right_upper': float(HU[1]),
 'deficit_upper': float(DEF[1]),
 'U64_minus_U63_lower':float(U64_MINUS_U63[0]),
 'width_deficit_boundary_lowers':[float(iv[0]) for iv in WIDTH_DEFICITS],
 'gap_deficit_boundary_lowers':[float(iv[0]) for iv in GAP_DEFICITS],
 'fixed_weights_certified':64,
 'epsilon':float(EPS),
 'R0':float(R0),
 'S_screen':float(T_S),
}
print(json.dumps(report,indent=2))
print('ALL ANALYTIC ASSERTIONS PASSED')


==> anc/n64/n64_code_fixed.cpp <==
#include <algorithm>
#include <cstdint>
#include <cstdio>
#include <vector>
#include <chrono>
#include <string>
#include <fstream>
using namespace std;
struct Item { int64_t sum; uint32_t support; uint32_t neg; };
struct Rec { uint32_t support; uint32_t neg; int64_t sum; };
static void gen_rec(const int64_t* w,int idx,int64_t sum,uint32_t supp,uint32_t neg,vector<Item>&out,int offset){
 if(idx==16){out.push_back({sum,supp,neg});return;}
 uint32_t bit=1u<<(offset+idx); int64_t v=w[idx];
 gen_rec(w,idx+1,sum,supp,neg,out,offset);
 gen_rec(w,idx+1,sum+v,supp|bit,neg,out,offset);
 gen_rec(w,idx+1,sum-v,supp|bit,neg|bit,out,offset);
}
static vector<Rec> near_ternary(const int64_t w[32],int64_t Q,const char*lab){
 size_t sz=1;for(int i=0;i<16;i++)sz*=3;
 vector<Item>A;A.reserve(sz);vector<Item>B;B.reserve(sz);
 auto t0=chrono::steady_clock::now();
 gen_rec(w,0,0,0,0,A,0);gen_rec(w+16,0,0,0,0,B,16);
 fprintf(stderr,"%s generated\n",lab);
 auto cmp=[](const Item&a,const Item&b){return a.sum<b.sum;};
 sort(A.begin(),A.end(),cmp);sort(B.begin(),B.end(),cmp);
 vector<Rec>out;out.reserve(4000000);size_t lo=0,hi=0;
 for(size_t ii=A.size();ii-->0;){auto&a=A[ii];int64_t L=-a.sum-Q,U=-a.sum+Q;
  while(lo<B.size()&&B[lo].sum<L)++lo;if(hi<lo)hi=lo;while(hi<B.size()&&B[hi].sum<=U)++hi;
  for(size_t k=lo;k<hi;k++)out.push_back({a.support|B[k].support,a.neg|B[k].neg,a.sum+B[k].sum});
 }
 fprintf(stderr,"%s outputs %zu in %.2fs\n",lab,out.size(),chrono::duration<double>(chrono::steady_clock::now()-t0).count());
 sort(out.begin(),out.end(),[](const Rec&a,const Rec&b){if(a.support!=b.support)return a.support<b.support;return a.sum<b.sum;});
 return out;
}
static pair<size_t,size_t> range_support(const vector<Rec>&v,uint32_t s){
 auto lo=lower_bound(v.begin(),v.end(),s,[](const Rec&a,uint32_t b){return a.support<b;});
 auto hi=upper_bound(lo,v.end(),s,[](uint32_t b,const Rec&a){return b<a.support;});
 return {(size_t)(lo-v.begin()),(size_t)(hi-v.begin())};
}
int main(){
 const int64_t X[32]={490824570458246,1471291271993348,2448213503984324,3419237775206025,4382024803137396,5334255149497968,6273634807977830,7197900730699763,8104826280099797,8992226593092132,9857963844595681,10699952397741944,11516163828356906,12304631811612537,13063456859075535,13790810894741338,14484941659029338,15144176930129691,15766928552532125,16351696263031674,16897071304994141,17401739822174228,17864486023910306,18284195114070613,18659855976694778,18990563611860733,19275521315908797,19514042600770571,19705552847778825,19849590691974200,19945809133573804,19993976373924084};
 const int64_t Y[32]={19993976373924084,19945809133573804,19849590691974200,19705552847778825,19514042600770571,19275521315908797,18990563611860733,18659855976694778,18284195114070613,17864486023910306,17401739822174228,16897071304994141,16351696263031674,15766928552532125,15144176930129691,14484941659029338,13790810894741338,13063456859075535,12304631811612537,11516163828356906,10699952397741944,9857963844595681,8992226593092132,8104826280099797,7197900730699763,6273634807977830,5334255149497968,4382024803137396,3419237775206025,2448213503984324,1471291271993348,490824570458246};
 const int64_t Q=170000064; // ceil(1e16*1.7e-8)+64
 auto A=near_ternary(X,Q,"X"),B=near_ternary(Y,Q,"Y");
 vector<string>codes; const uint32_t ALL=0xffffffffu; uint32_t last=0;pair<size_t,size_t>rg;bool first=true;
 __int128 Q2=(__int128)Q*Q;
 for(auto&x:A){uint32_t v=ALL^x.support;if(first||v!=last){rg=range_support(B,v);last=v;first=false;}
  for(size_t k=rg.first;k<rg.second;k++){__int128 r2=(__int128)x.sum*x.sum+(__int128)B[k].sum*B[k].sum;if(r2<=Q2){
    string c(64,'?');for(int j=0;j<32;j++){uint32_t bit=1u<<j;int kk=63-j;if(x.support&bit){int d=(x.neg&bit)?-1:1;c[j]=d>0?'+':'-';c[kk]=c[j];}else{int f=(B[k].neg&bit)?-1:1;int e=-f;c[j]=e>0?'+':'-';c[kk]=e>0?'-':'+';}}codes.push_back(c);
  }}
 }
 sort(codes.begin(),codes.end());codes.erase(unique(codes.begin(),codes.end()),codes.end());
 ofstream f("n64_fixed_survivors.txt");for(auto&s:codes)f<<s<<'\n';
 printf("fixed survivors %zu\n",codes.size());
}


==> anc/n64/n64_code_output.txt <==
fixed survivors 896


==> anc/n64/n64_fixed_survivors.txt <==
++++++--++++++-----+--+-+++--+---+--+++---++-+++-++---+-++-+++++
++++++-----+--+-+++--+---+--+++---++-+++-++---+-++-+++++------++
+++++-++-+---++-+++-++---+++--+---+--+++-+--+-----++++++--++++++
+++++--++++++-----+--+-+++--+---+--+++---++-+++-++---+-++-+++++-
+++++---+++--+++--++-+-+--+--++--++-+--+-+--+-+-+-+++---+++-++++
+++++----+---+++---+-+-+-++-+-++-+--++--++-++-+-+--++---++---+++
+++++-----+--+-+++--+---+--+++---++-+++-++---+-++-+++++------++-
+++++------++------+++++-++-+---++-+++-++---+++--+---+--+++-+--+
++++-+++-+-+----++--+---+-++-+----++++-+--+-+++-++--++++-+-+---+
++++-+++-+--+-+---++--+-+----+--++--++-++++-+-++--+++-+-++-+---+
++++-+++---+++-+-+-+--+-+--+-++--++--+--+-+-++--+++--+++---+++++
++++-++-+---++-+++-++---+++--+---+--+++-+--+-----++++++--++++++-
++++-++--++--+----+-+--++---+-+--+-+++-++++-+++-+--+-+---++--+-+
++++-+-++--+++-+-++-+---+----+---+-++-+-+++--++-+-++++-++--++--+
++++-+-+---+----+---+-+-++++--++-+++-+--+-++++----+-++-+---+--++
++++-+--+++-+---++-+----++-+---+-++-++-+--++++--+-++-++-+---+-++
++++-+--+-+++-++--++++-+-+---+----+---+-+-++++--++-+++-+--+-++++
++++--++++++-----+--+-+++--+---+--+++---++-+++-++---+-++-+++++--
++++--++-+++-+--+-++++----+-++-+---+--++----+-+-+++-++++-+++-+-+
++++--++-++--+---+--+-+-+-+-+-+-++-+++-++--+--++----++-++--++-++
++++--+-+++-+--+--+-++----++-+--+--+-+++-+--++++-+--+++-+---++-+
++++--+-++-++-+---+-++----+-++---+-+++--+-++++--+-+++-+--+--+-++
++++--+--++--+--++++--++-++--+---+--+-+-+-+-+-+-++-+++-++--+--++
++++---+++--+++--++-+-+--+--++--++-+--+-+--+-+-+-+++---+++-++++-
++++----+-++-+---+--++----+-+-+++-++++-+++-+-+----++--+---+-++-+
++++----+---+++---+-+-+-++-+-++-+--++--++-++-+-+--++---++---+++-
++++-----+++---++---++--+-+-++-++--++--+-++-+-++-+-+-+---+++---+
++++-----+--+-+++--+---+--+++---++-+++-++---+-++-+++++------++--
++++------++------+++++-++-+---++-+++-++---+++--+---+--+++-+--+-
+++-++++-+++-+-+----++--+---+-++-+----++++-+--+-+++-++--++++-+-+
+++-++++-+++-+--+-+---++--+-+----+--++--++-++++-+-++--+++-+-++-+
+++-++++-----+++---++---++--+-+-++-++--++--+-++-+-++-+-+-+---+++
+++-+++-+-+----++--+---+-++-+----++++-+--+-+++-++--++++-+-+---+-
+++-+++-+--+-+---++--+-+----+--++--++-++++-+-++--+++-+-++-+---+-
+++-+++---+++-+-+-+--+-+--+-++--++--+--+-+-++--+++--+++---+++++-
+++-++-+-+-+-+-+-+--+---+--++-++--++++--+--++--+--++++--++-++--+
+++-++-+---++-+++-++---+++--+---+--+++-+--+-----++++++--++++++--
+++-++--++++-+-+---+----+---+-+-++++--++-+++-+--+-++++----+-++-+
+++-++--++--+----+-+--++---+-+--+-+++-++++-+++-+--+-+---++--+-+-
+++-++--+--++----++-++--++-++----++--+--++-+++-++-+-+-+-+-+-+--+
+++-++---+++--+---+--+++-+--+-----++++++--++++++-----+--+-+++--+
+++-++---+-++-+++++------++------+++++-++-+---++-+++-++---+++--+
+++-+-++-+---+----+---+-++-+-+++--++-+-++++-++--++--+----+-+--++
+++-+-++--+++-+-++-+---+----+---+-++-+-+++--++-+-++++-++--++--+-
+++-+-+-+--+-+--+-++--++--+--+-+-++--+++--+++---+++++----+---+++
+++-+-+---+----+---+-+-++++--++-+++-+--+-++++----+-++-+---+--++-
+++-+-+----++--+---+-++-+----++++-+--+-+++-++--++++-+-+---+----+
+++-+--++++-+--+++-+---++-+----++-+---+-++-++-+--++++--+-++-++-+
+++-+--+++-+---++-+----++-+---+-++-++-+--++++--+-++-++-+---+-++-
+++-+--+-++++----+-++-+---+--++----+-+-+++-++++-+++-+-+----++--+
+++-+--+-+++-++--++++-+-+---+----+---+-+-++++--++-+++-+--+-++++-
+++-+--+-+---++--+-+----+--++--++-++++-+-++--+++-+-++-+---+----+
+++-+--+--+-++----++-+--+--+-+++-+--++++-+--+++-+---++-+----++-+
+++-+--+-----++++++--++++++-----+--+-+++--+---+--+++---++-+++-++
+++-+---++-+----++-+---+-++-++-+--++++--+-++-++-+---+-++----+-++
+++--++++++-----+--+-+++--+---+--+++---++-+++-++---+-++-+++++---
+++--+++--++-+-+--+--++--++-+--+-+--+-+-+-+++---+++-++++-----+++
+++--+++---+++++----+---+++---+-+-+-++-+-++-+--++--++-++-+-+--++
+++--++-+++-+--+-++++----+-++-+---+--++----+-+-+++-++++-+++-+-+-
+++--++-++--+---+--+-+-+-+-+-+-++-+++-++--+--++----++-++--++-++-
+++--++-+-++++-++--++--+----+-+--++---+-+--+-+++-++++-+++-+--+-+
+++--++-+-+--+--++--++-+--+-+--+-+-+-+++---+++-++++-----+++---++
+++--+-++++--+-+++-+--+--+-++----++-+--+--+-+++-+--++++-+--+++-+
+++--+-+++-+--+--+-++----++-+--+--+-+++-+--++++-+--+++-+---++-+-
+++--+-++-++-+---+-++----+-++---+-+++--+-++++--+-+++-+--+--+-++-
+++--+--++--+--++++--++-++--+---+--+-+-+-+-+-+-++-+++-++--+--++-
+++--+---+--+++-+--+-----++++++--++++++-----+--+-+++--+---+--+++
+++--+---+--+++---++-+++-++---+-++-+++++------++------+++++-++-+
+++---+++++----+---+++---+-+-+-++-+-++-+--++--++-++-+-+--++---++
+++---+++-++++-----+++---++---++--+-+-++-++--++--+-++-+-++-+-+-+
+++---+++-+-+-+--+-+--+-++--++--+--+-+-++--+++--+++---+++++----+
+++---+++--+++--++-+-+--+--++--++-+--+-+--+-+-+-+++---+++-++++--
+++---++-+++-++---+-++-+++++------++------+++++-++-+---++-+++-++
+++---++---++--+-+-++-++--++--+-++-+-++-+-+-+---+++---+----+++++
+++---+-+-+-++-+-++-+--++--++-++-+-+--++---++---+++-----++++-+++
+++---+----+++++---+++--+++--++-+-+--+--++--++-+--+-+--+-+-+-+++
+++----+-++-+---+--++----+-+-+++-++++-+++-+-+----++--+---+-++-+-
+++----+---+++---+-+-+-++-+-++-+--++--++-++-+-+--++---++---+++--
+++-----++++-+++---+++-+-+-+--+-+--+-++--++--+--+-+-++--+++--+++
+++-----+++---++---++--+-+-++-++--++--+-++-+-++-+-+-+---+++---+-
+++-----+--+-+++--+---+--+++---++-+++-++---+-++-+++++------++---
+++------++------+++++-++-+---++-+++-++---+++--+---+--+++-+--+--
++-+++++------++------+++++-++-+---++-+++-++---+++--+---+--+++-+
++-++++-+++-+-+----++--+---+-++-+----++++-+--+-+++-++--++++-+-+-
++-++++-+++-+--+-+---++--+-+----+--++--++-++++-+-++--+++-+-++-+-
++-++++-+-++--+++-+-++-+---+----+---+-++-+-+++--++-+-++++-++--++
++-++++-----+++---++---++--+-+-++-++--++--+-++-+-++-+-+-+---+++-
++-+++-++-+-+-+-+-+-+--+---+--++-++--++++--+--++--+--++++--++-++
++-+++-++--+--++----++-++--++-++----++--+--++-+++-++-+-+-+-+-+-+
++-+++-++---+++--+---+--+++-+--+-----++++++--++++++-----+--+-+++
++-+++-++---+-++-+++++------++------+++++-++-+---++-+++-++---+++
++-+++-+-+----++--+---+-++-+----++++-+--+-+++-++--++++-+-+---+--
++-+++-+--+-++++----+-++-+---+--++----+-+-+++-++++-+++-+-+----++
++-+++-+--+-+---++--+-+----+--++--++-++++-+-++--+++-+-++-+---+--
++-+++---+++-+-+-+--+-+--+-++--++--+--+-+-++--+++--+++---+++++--
++-++-+-+-+-+-+-+--+---+--++-++--++++--+--++--+--++++--++-++--+-
++-++-+-+--++---++---+++-----++++-+++---+++-+-+-+--+-+--+-++--++
++-++-+--++++--+-++-++-+---+-++----+-++---+-+++--+-++++--+-+++-+
++-++-+---++-+++-++---+++--+---+--+++-+--+-----++++++--++++++---
++-++-+---+-++----+-++---+-+++--+-++++--+-+++-+--+--+-++----++-+
++-++--++++-+-+---+----+---+-+-++++--++-+++-+--+-++++----+-++-+-
++-++--++++--+--++--+--++++--++-++--+---+--+-+-+-+-+-+-++-+++-++
++-++--++-++----++--+--++-+++-++-+-+-+-+-+-+--+---+--++-++--++++
++-++--++--+-++-+-++-+-+-+---+++---+----+++++---+++--+++--++-+-+
++-++--++--+----+-+--++---+-+--+-+++-++++-+++-+--+-+---++--+-+--
++-++--+--++----++-++--++-++----++--+--++-+++-++-+-+-+-+-+-+--+-
++-++--+---+--+-+-+-+-+-+-++-+++-++--+--++----++-++--++-++----++
++-++---+++--+---+--+++-+--+-----++++++--++++++-----+--+-+++--+-
++-++---+-++-+++++------++------+++++-++-+---++-+++-++---+++--+-
++-++----++--+--++-+++-++-+-+-+-+-+-+--+---+--++-++--++++--+--++
++-+-++++-++--++--+----+-+--++---+-+--+-+++-++++-+++-+--+-+---++
++-+-+++--++-+-++++-++--++--+----+-+--++---+-+--+-+++-++++-+++-+
++-+-++-+-+-+---+++---+----+++++---+++--+++--++-+-+--+--++--++-+
++-+-++-+--++--++-++-+-+--++---++---+++-----++++-+++---+++-+-+-+
++-+-++-+---+----+---+-++-+-+++--++-+-++++-++--++--+----+-+--++-
++-+-++--+++-+-++-+---+----+---+-++-+-+++--++-+-++++-++--++--+--
++-+-+-+-+-+-+--+---+--++-++--++++--+--++--+--++++--++-++--+---+
++-+-+-+--+-+--+-++--++--+--+-+-++--+++--+++---+++++----+---+++-
++-+-+-+---+++---+----+++++---+++--+++--++-+-+--+--++--++-+--+-+
++-+-+--++---++---+++-----++++-+++---+++-+-+-+--+-+--+-++--++--+
++-+-+--+--++--++-+--+-+--+-+-+-+++---+++-++++-----+++---++---++
++-+-+---+----+---+-+-++++--++-+++-+--+-++++----+-++-+---+--++--
++-+-+----++--+---+-++-+----++++-+--+-+++-++--++++-+-+---+----+-
++-+--++++-+--+++-+---++-+----++-+---+-++-++-+--++++--+-++-++-+-
++-+--++++--+-++-++-+---+-++----+-++---+-+++--+-++++--+-+++-+--+
++-+--+++-+---++-+----++-+---+-++-++-+--++++--+-++-++-+---+-++--
++-+--++--++-++-+-+--++---++---+++-----++++-+++---+++-+-+-+--+-+
++-+--+-++++----+-++-+---+--++----+-+-+++-++++-+++-+-+----++--+-
++-+--+-+++-++--++++-+-+---+----+---+-+-++++--++-+++-+--+-++++--
++-+--+-+--+-+-+-+++---+++-++++-----+++---++---++--+-+-++-++--++
++-+--+-+---++--+-+----+--++--++-++++-+-++--+++-+-++-+---+----+-
++-+--+--+-+++-+--++++-+--+++-+---++-+----++-+---+-++-++-+--++++
++-+--+--+-++----++-+--+--+-+++-+--++++-+--+++-+---++-+----++-+-
++-+--+-----++++++--++++++-----+--+-+++--+---+--+++---++-+++-++-
++-+---++-+++-++---+++--+---+--+++-+--+-----++++++--++++++-----+
++-+---++-+----++-+---+-++-++-+--++++--+-++-++-+---+-++----+-++-
++-+---+-++-++-+--++++--+-++-++-+---+-++----+-++---+-+++--+-++++
++-+---+-++----+-++---+-+++--+-++++--+-+++-+--+--+-++----++-+--+
++-+---+--++----+-+-+++-++++-+++-+-+----++--+---+-++-+----++++-+
++-+---+----+---+-++-+-+++--++-+-++++-++--++--+----+-+--++---+-+
++-+----++++-+--+-+++-++--++++-+-+---+----+---+-+-++++--++-+++-+
++-+----++-+---+-++-++-+--++++--+-++-++-+---+-++----+-++---+-+++
++--++++++-----+--+-+++--+---+--+++---++-+++-++---+-++-+++++----
++--++++-+-+---+----+---+-+-++++--++-+++-+--+-++++----+-++-+---+
++--++++--+--++--+--++++--++-++--+---+--+-+-+-+-+-+-++-+++-++--+
++--+++-+-++-+---+----+---+-++-+-+++--++-+-++++-++--++--+----+-+
++--+++--+++---+++++----+---+++---+-+-+-++-+-++-+--++--++-++-+-+
++--+++--++-+-+--+--++--++-+--+-+--+-+-+-+++---+++-++++-----+++-
++--+++---+++++----+---+++---+-+-+-++-+-++-+--++--++-++-+-+--++-
++--++-++++-+-++--+++-+-++-+---+----+---+-++-+-+++--++-+-++++-++
++--++-+++-+--+-++++----+-++-+---+--++----+-+-+++-++++-+++-+-+--
++--++-++-+-+--++---++---+++-----++++-+++---+++-+-+-+--+-+--+-++
++--++-++--+---+--+-+-+-+-+-+-++-+++-++--+--++----++-++--++-++--
++--++-++----++--+--++-+++-++-+-+-+-+-+-+--+---+--++-++--++++--+
++--++-+-++++-++--++--+----+-+--++---+-+--+-+++-++++-+++-+--+-+-
++--++-+-+--+--++--++-+--+-+--+-+-+-+++---+++-++++-----+++---++-
++--++-+--+-+--+-+-+-+++---+++-++++-----+++---++---++--+-+-++-++
++--++--+-++-+-++-+-+-+---+++---+----+++++---+++--+++--++-+-+--+
++--++--+--+-+-++--+++--+++---+++++----+---+++---+-+-+-++-+-++-+
++--++--+----+-+--++---+-+--+-+++-++++-+++-+--+-+---++--+-+----+
++--+-++++--+-+++-+--+--+-++----++-+--+--+-+++-+--++++-+--+++-+-
++--+-+++-+--+--+-++----++-+--+--+-+++-+--++++-+--+++-+---++-+--
++--+-++-++-+---+-++----+-++---+-+++--+-++++--+-+++-+--+--+-++--
++--+-++-+-++-+-+-+---+++---+----+++++---+++--+++--++-+-+--+--++
++--+-+-++-++--++--+-++-+-++-+-+-+---+++---+----+++++---+++--+++
++--+-+----+--++--++-++++-+-++--+++-+-++-+---+----+---+-++-+-+++
++--+--++++--++-++--+---+--+-+-+-+-+-+-++-+++-++--+--++----++-++
++--+--++-+++-++-+-+-+-+-+-+--+---+--++-++--++++--+--++--+--++++
++--+--++--+--++++--++-++--+---+--+-+-+-+-+-+-++-+++-++--+--++--
++--+--++----++-++--++-++----++--+--++-+++-++-+-+-+-+-+-+--+---+
++--+--+-+-++--+++--+++---+++++----+---+++---+-+-+-++-+-++-+--++
++--+---+-++-+----++++-+--+-+++-++--++++-+-+---+----+---+-+-++++
++--+---+--+++-+--+-----++++++--++++++-----+--+-+++--+---+--+++-
++--+---+--+++---++-+++-++---+-++-+++++------++------+++++-++-+-
++--+---+--+-+-+-+-+-+-++-+++-++--+--++----++-++--++-++----++--+
++--+----+-+--++---+-+--+-+++-++++-+++-+--+-+---++--+-+----+--++
++---+++++----+---+++---+-+-+-++-+-++-+--++--++-++-+-+--++---++-
++---+++-++++-----+++---++---++--+-+-++-++--++--+-++-+-++-+-+-+-
++---+++-+-+-+--+-+--+-++--++--+--+-+-++--+++--+++---+++++----+-
++---+++--+++--++-+-+--+--++--++-+--+-+--+-+-+-+++---+++-++++---
++---+++--+---+--+++-+--+-----++++++--++++++-----+--+-+++--+---+
++---+++-----++++-+++---+++-+-+-+--+-+--+-++--++--+--+-+-++--+++
++---++-+++-++---+-++-+++++------++------+++++-++-+---++-+++-++-
++---++--+-+-++-++--++--+-++-+-++-+-+-+---+++---+----+++++---+++
++---++---+++-----++++-+++---+++-+-+-+--+-+--+-++--++--+--+-+-++
++---++---++--+-+-++-++--++--+-++-+-++-+-+-+---+++---+----+++++-
++---+-+++--+-++++--+-+++-+--+--+-++----++-+--+--+-+++-+--++++-+
++---+-++-+++++------++------+++++-++-+---++-+++-++---+++--+---+
++---+-+-+-++-+-++-+--++--++-++-+-+--++---++---+++-----++++-+++-
++---+-+--+-+++-++++-+++-+--+-+---++--+-+----+--++--++-++++-+-++
++---+----+++++---+++--+++--++-+-+--+--++--++-+--+-+--+-+-+-+++-
++----++-++--++-++----++--+--++-+++-++-+-+-+-+-+-+--+---+--++-++
++----++-+--+--+-+++-+--++++-+--+++-+---++-+----++-+---+-++-++-+
++----++--+--++-+++-++-+-+-+-+-+-+--+---+--++-++--++++--+--++--+
++----+-++-+---+--++----+-+-+++-++++-+++-+-+----++--+---+-++-+--
++----+-++---+-+++--+-++++--+-+++-+--+--+-++----++-+--+--+-+++-+
++----+-+-+++-++++-+++-+-+----++--+---+-++-+----++++-+--+-+++-++
++----+---+++---+-+-+-++-+-++-+--++--++-++-+-+--++---++---+++---
++-----++++-+++---+++-+-+-+--+-+--+-++--++--+--+-+-++--+++--+++-
++-----+++---++---++--+-+-++-++--++--+-++-+-++-+-+-+---+++---+--
++-----+--+-+++--+---+--+++---++-+++-++---+-++-+++++------++----
++------+++++-++-+---++-+++-++---+++--+---+--+++-+--+-----++++++
++------++------+++++-++-+---++-+++-++---+++--+---+--+++-+--+---
+-+++++------++------+++++-++-+---++-+++-++---+++--+---+--+++-+-
+-++++-+++-+-+----++--+---+-++-+----++++-+--+-+++-++--++++-+-+--
+-++++-+++-+--+-+---++--+-+----+--++--++-++++-+-++--+++-+-++-+--
+-++++-++--++--+----+-+--++---+-+--+-+++-++++-+++-+--+-+---++--+
+-++++-+-++--+++-+-++-+---+----+---+-++-+-+++--++-+-++++-++--++-
+-++++--++-+++-+--+-++++----+-++-+---+--++----+-+-+++-++++-+++-+
+-++++--+-+++-+--+--+-++----++-+--+--+-+++-+--++++-+--+++-+---++
+-++++----+-++-+---+--++----+-+-+++-++++-+++-+-+----++--+---+-++
+-++++-----+++---++---++--+-+-++-++--++--+-++-+-++-+-+-+---+++--
+-+++-++++-+++-+-+----++--+---+-++-+----++++-+--+-+++-++--++++-+
+-+++-++++-+++-+--+-+---++--+-+----+--++--++-++++-+-++--+++-+-++
+-+++-++-+-+-+-+-+-+--+---+--++-++--++++--+--++--+--++++--++-++-
+-+++-++--++++-+-+---+----+---+-+-++++--++-+++-+--+-++++----+-++
+-+++-++--+--++----++-++--++-++----++--+--++-+++-++-+-+-+-+-+-+-
+-+++-++---+++--+---+--+++-+--+-----++++++--++++++-----+--+-+++-
+-+++-++---+-++-+++++------++------+++++-++-+---++-+++-++---+++-
+-+++-+-+----++--+---+-++-+----++++-+--+-+++-++--++++-+-+---+---
+-+++-+--++++-+--+++-+---++-+----++-+---+-++-++-+--++++--+-++-++
+-+++-+--+-++++----+-++-+---+--++----+-+-+++-++++-+++-+-+----++-
+-+++-+--+-+---++--+-+----+--++--++-++++-+-++--+++-+-++-+---+---
+-+++-+--+--+-++----++-+--+--+-+++-+--++++-+--+++-+---++-+----++
+-+++--++-+-++++-++--++--+----+-+--++---+-+--+-+++-++++-+++-+--+
+-+++--+-++++--+-+++-+--+--+-++----++-+--+--+-+++-+--++++-+--+++
+-+++--+---+--+++---++-+++-++---+-++-+++++------++------+++++-++
+-+++---+++-++++-----+++---++---++--+-+-++-++--++--+-++-+-++-+-+
+-+++---+++-+-+-+--+-+--+-++--++--+--+-+-++--+++--+++---+++++---
+-++-+++++------++------+++++-++-+---++-+++-++---+++--+---+--+++
+-++-+++-++--+--++----++-++--++-++----++--+--++-+++-++-+-+-+-+-+
+-++-++-+--++++--+-++-++-+---+-++----+-++---+-+++--+-++++--+-+++
+-++-++-+---+-++----+-++---+-+++--+-++++--+-+++-+--+--+-++----++
+-++-++--++--+-++-+-++-+-+-+---+++---+----+++++---+++--+++--++-+
+-++-+-+++--++-+-++++-++--++--+----+-+--++---+-+--+-+++-++++-+++
+-++-+-++-+-+-+---+++---+----+++++---+++--+++--++-+-+--+--++--++
+-++-+-++-+--++--++-++-+-+--++---++---+++-----++++-+++---+++-+-+
+-++-+-+-+-+-+-+--+---+--++-++--++++--+--++--+--++++--++-++--+--
+-++-+-+-+---+++---+----+++++---+++--+++--++-+-+--+--++--++-+--+
+-++-+-+--++---++---+++-----++++-+++---+++-+-+-+--+-+--+-++--++-
+-++-+--++++--+-++-++-+---+-++----+-++---+-+++--+-++++--+-+++-+-
+-++-+--++--++-++-+-+--++---++---+++-----++++-+++---+++-+-+-+--+
+-++-+---++-+++-++---+++--+---+--+++-+--+-----++++++--++++++----
+-++-+---+-++----+-++---+-+++--+-++++--+-+++-+--+--+-++----++-+-
+-++-+---+--++----+-+-+++-++++-+++-+-+----++--+---+-++-+----++++
+-++-+---+----+---+-++-+-+++--++-+-++++-++--++--+----+-+--++---+
+-++-+----++++-+--+-+++-++--++++-+-+---+----+---+-+-++++--++-+++
+-++--++++-+-+---+----+---+-+-++++--++-+++-+--+-++++----+-++-+--
+-++--++++--+--++--+--++++--++-++--+---+--+-+-+-+-+-+-++-+++-++-
+-++--+++-+-++-+---+----+---+-++-+-+++--++-+-++++-++--++--+----+
+-++--+++--+++---+++++----+---+++---+-+-+-++-+-++-+--++--++-++-+
+-++--++-++----++--+--++-+++-++-+-+-+-+-+-+--+---+--++-++--++++-
+-++--++--+-++-+-++-+-+-+---+++---+----+++++---+++--+++--++-+-+-
+-++--++--+--+-+-++--+++--+++---+++++----+---+++---+-+-+-++-+-++
+-++--++--+----+-+--++---+-+--+-+++-++++-+++-+--+-+---++--+-+---
+-++--+--++----++-++--++-++----++--+--++-+++-++-+-+-+-+-+-+--+--
+-++--+---+--+-+-+-+-+-+-++-+++-++--+--++----++-++--++-++----++-
+-++---+++--+---+--+++-+--+-----++++++--++++++-----+--+-+++--+--
+-++---+-+++--+-++++--+-+++-+--+--+-++----++-+--+--+-+++-+--++++
+-++---+-++-+++++------++------+++++-++-+---++-+++-++---+++--+--
+-++----++-+--+--+-+++-+--++++-+--+++-+---++-+----++-+---+-++-++
+-++----++--+--++-+++-++-+-+-+-+-+-+--+---+--++-++--++++--+--++-
+-++----+-++---+-+++--+-++++--+-+++-+--+--+-++----++-+--+--+-+++
+-+-++++-++--++--+----+-+--++---+-+--+-+++-++++-+++-+--+-+---++-
+-+-++++--++-+++-+--+-++++----+-++-+---+--++----+-+-+++-++++-+++
+-+-+++-++++-+++-+-+----++--+---+-++-+----++++-+--+-+++-++--++++
+-+-+++--++-+-++++-++--++--+----+-+--++---+-+--+-+++-++++-+++-+-
+-+-+++---+++-++++-----+++---++---++--+-+-++-++--++--+-++-+-++-+
+-+-++-+++-++--+--++----++-++--++-++----++--+--++-+++-++-+-+-+-+
+-+-++-++--++--+-++-+-++-+-+-+---+++---+----+++++---+++--+++--++
+-+-++-+-++-+--++--++-++-+-+--++---++---+++-----++++-+++---+++-+
+-+-++-+-+-+---+++---+----+++++---+++--+++--++-+-+--+--++--++-+-
+-+-++-+--++--++-++-+-+--++---++---+++-----++++-+++---+++-+-+-+-
+-+-++-+---+----+---+-++-+-+++--++-+-++++-++--++--+----+-+--++--
+-+-++--+++-+-++-+---+----+---+-++-+-+++--++-+-++++-++--++--+---
+-+-++--+++--+++---+++++----+---+++---+-+-+-++-+-++-+--++--++-++
+-+-+-+++---+++-++++-----+++---++---++--+-+-++-++--++--+-++-+-++
+-+-+-++-+++-++--+--++----++-++--++-++----++--+--++-+++-++-+-+-+
+-+-+-++-+-++-+--++--++-++-+-+--++---++---+++-----++++-+++---+++
+-+-+-+-++-+++-++--+--++----++-++--++-++----++--+--++-+++-++-+-+
+-+-+-+-+-++-+++-++--+--++----++-++--++-++----++--+--++-+++-++-+
+-+-+-+-+-+-++-+++-++--+--++----++-++--++-++----++--+--++-+++-++
+-+-+-+-+-+-+--+---+--++-++--++++--+--++--+--++++--++-++--+---+-
+-+-+-+-+-+--+---+--++-++--++++--+--++--+--++++--++-++--+---+--+
+-+-+-+-+--+---+--++-++--++++--+--++--+--++++--++-++--+---+--+-+
+-+-+-+--+-+--+-++--++--+--+-+-++--+++--+++---+++++----+---+++--
+-+-+-+--+---+--++-++--++++--+--++--+--++++--++-++--+---+--+-+-+
+-+-+-+---+++---+----+++++---+++--+++--++-+-+--+--++--++-+--+-+-
+-+-+--++---++---+++-----++++-+++---+++-+-+-+--+-+--+-++--++--+-
+-+-+--+-+--+-++--++--+--+-+-++--+++--+++---+++++----+---+++---+
+-+-+--+--++--++-+--+-+--+-+-+-+++---+++-++++-----+++---++---++-
+-+-+--+---+--++-++--++++--+--++--+--++++--++-++--+---+--+-+-+-+
+-+-+---+++---+----+++++---+++--+++--++-+-+--+--++--++-+--+-+--+
+-+-+---+----+---+-+-++++--++-+++-+--+-++++----+-++-+---+--++---
+-+-+----++--+---+-++-+----++++-+--+-+++-++--++++-+-+---+----+--
+-+--++++-+--+++-+---++-+----++-+---+-++-++-+--++++--+-++-++-+--
+-+--++++--+-++-++-+---+-++----+-++---+-+++--+-++++--+-+++-+--+-
+-+--+++-+---++-+----++-+---+-++-++-+--++++--+-++-++-+---+-++---
+-+--++--++-++-+-+--++---++---+++-----++++-+++---+++-+-+-+--+-+-
+-+--++---++---+++-----++++-+++---+++-+-+-+--+-+--+-++--++--+--+
+-+--++---+-+--+-+++-++++-+++-+--+-+---++--+-+----+--++--++-++++
+-+--+-++++----+-++-+---+--++----+-+-+++-++++-+++-+-+----++--+--
+-+--+-+++-++++-+++-+--+-+---++--+-+----+--++--++-++++-+-++--+++
+-+--+-+++-++--++++-+-+---+----+---+-+-++++--++-+++-+--+-++++---
+-+--+-++--++--+--+-+-++--+++--+++---+++++----+---+++---+-+-+-++
+-+--+-+-+-+++---+++-++++-----+++---++---++--+-+-++-++--++--+-++
+-+--+-+--+-++--++--+--+-+-++--+++--+++---+++++----+---+++---+-+
+-+--+-+--+-+-+-+++---+++-++++-----+++---++---++--+-+-++-++--++-
+-+--+-+---++--+-+----+--++--++-++++-+-++--+++-+-++-+---+----+--
+-+--+--++--++-+--+-+--+-+-+-+++---+++-++++-----+++---++---++--+
+-+--+--+-+++-+--++++-+--+++-+---++-+----++-+---+-++-++-+--++++-
+-+--+--+-++----++-+--+--+-+++-+--++++-+--+++-+---++-+----++-+--
+-+--+---+--++-++--++++--+--++--+--++++--++-++--+---+--+-+-+-+-+
+-+--+-----++++++--++++++-----+--+-+++--+---+--+++---++-+++-++--
+-+---+++---+----+++++---+++--+++--++-+-+--+--++--++-+--+-+--+-+
+-+---++-+++-++---+++--+---+--+++-+--+-----++++++--++++++-----+-
+-+---++-+----++-+---+-++-++-+--++++--+-++-++-+---+-++----+-++--
+-+---++--+-+----+--++--++-++++-+-++--+++-+-++-+---+----+---+-++
+-+---+-++-++-+--++++--+-++-++-+---+-++----+-++---+-+++--+-++++-
+-+---+-++----+-++---+-+++--+-++++--+-+++-+--+--+-++----++-+--+-
+-+---+--++----+-+-+++-++++-+++-+-+----++--+---+-++-+----++++-+-
+-+---+----+---+-++-+-+++--++-+-++++-++--++--+----+-+--++---+-+-
+-+---+----+---+-+-++++--++-+++-+--+-++++----+-++-+---+--++----+
+-+----++++-+--+-+++-++--++++-+-+---+----+---+-+-++++--++-+++-+-
+-+----++-+---+-++-++-+--++++--+-++-++-+---+-++----+-++---+-+++-
+-+----++--+---+-++-+----++++-+--+-+++-++--++++-+-+---+----+---+
+-+----+--++--++-++++-+-++--+++-+-++-+---+----+---+-++-+-+++--++
+--++++++-----+--+-+++--+---+--+++---++-+++-++---+-++-+++++-----
+--++++-+-+---+----+---+-+-++++--++-+++-+--+-++++----+-++-+---+-
+--++++-+--+++-+---++-+----++-+---+-++-++-+--++++--+-++-++-+---+
+--++++--++-++--+---+--+-+-+-+-+-+-++-+++-++--+--++----++-++--++
+--++++--+-++-++-+---+-++----+-++---+-+++--+-++++--+-+++-+--+--+
+--++++--+--++--+--++++--++-++--+---+--+-+-+-+-+-+-++-+++-++--+-
+--+++-+-++-+---+----+---+-++-+-+++--++-+-++++-++--++--+----+-+-
+--+++-+--+-----++++++--++++++-----+--+-+++--+---+--+++---++-+++
+--+++-+---++-+----++-+---+-++-++-+--++++--+-++-++-+---+-++----+
+--+++--+++---+++++----+---+++---+-+-+-++-+-++-+--++--++-++-+-+-
+--+++--++-+-+--+--++--++-+--+-+--+-+-+-+++---+++-++++-----+++--
+--+++---+++++----+---+++---+-+-+-++-+-++-+--++--++-++-+-+--++--
+--+++---++-+++-++---+-++-+++++------++------+++++-++-+---++-+++
+--++-++++-+-++--+++-+-++-+---+----+---+-++-+-+++--++-+-++++-++-
+--++-+++-++-+-+-+-+-+-+--+---+--++-++--++++--+--++--+--++++--++
+--++-+++-+--+-++++----+-++-+---+--++----+-+-+++-++++-+++-+-+---
+--++-++-+-+--++---++---+++-----++++-+++---+++-+-+-+--+-+--+-++-
+--++-++--++++--+--++--+--++++--++-++--+---+--+-+-+-+-+-+-++-+++
+--++-++--+---+--+-+-+-+-+-+-++-+++-++--+--++----++-++--++-++---
+--++-++----++--+--++-+++-++-+-+-+-+-+-+--+---+--++-++--++++--+-
+--++-+-++++-++--++--+----+-+--++---+-+--+-+++-++++-+++-+--+-+--
+--++-+-+--+--++--++-+--+-+--+-+-+-+++---+++-++++-----+++---++--
+--++-+--+-+--+-+-+-+++---+++-++++-----+++---++---++--+-+-++-++-
+--++--++-++++-+-++--+++-+-++-+---+----+---+-++-+-+++--++-+-++++
+--++--++-++-+-+--++---++---+++-----++++-+++---+++-+-+-+--+-+--+
+--++--++-+--+-+--+-+-+-+++---+++-++++-----+++---++---++--+-+-++
+--++--+-++-+-++-+-+-+---+++---+----+++++---+++--+++--++-+-+--+-
+--++--+--++++--++-++--+---+--+-+-+-+-+-+-++-+++-++--+--++----++
+--++--+--+-+-++--+++--+++---+++++----+---+++---+-+-+-++-+-++-+-
+--++--+----+-+--++---+-+--+-+++-++++-+++-+--+-+---++--+-+----+-
+--++---++---+++-----++++-+++---+++-+-+-+--+-+--+-++--++--+--+-+
+--++---+-+--+-+++-++++-+++-+--+-+---++--+-+----+--++--++-++++-+
+--++----++-++--++-++----++--+--++-+++-++-+-+-+-+-+-+--+---+--++
+--++----+-+-+++-++++-+++-+-+----++--+---+-++-+----++++-+--+-+++
+--+-++++--+-+++-+--+--+-++----++-+--+--+-+++-+--++++-+--+++-+--
+--+-++++----+-++-+---+--++----+-+-+++-++++-+++-+-+----++--+---+
+--+-+++-++++-+++-+--+-+---++--+-+----+--++--++-++++-+-++--+++-+
+--+-+++-++--++++-+-+---+----+---+-+-++++--++-+++-+--+-++++----+
+--+-+++-+--++++-+--+++-+---++-+----++-+---+-++-++-+--++++--+-++
+--+-+++-+--+--+-++----++-+--+--+-+++-+--++++-+--+++-+---++-+---
+--+-+++--+---+--+++---++-+++-++---+-++-+++++------++------+++++
+--+-++-++-+---+-++----+-++---+-+++--+-++++--+-+++-+--+--+-++---
+--+-++-+-++-+-+-+---+++---+----+++++---+++--+++--++-+-+--+--++-
+--+-++--++--+--+-+-++--+++--+++---+++++----+---+++---+-+-+-++-+
+--+-++----++-+--+--+-+++-+--++++-+--+++-+---++-+----++-+---+-++
+--+-+-++-++--++--+-++-+-++-+-+-+---+++---+----+++++---+++--+++-
+--+-+-++--+++--+++---+++++----+---+++---+-+-+-++-+-++-+--++--++
+--+-+-+-+++---+++-++++-----+++---++---++--+-+-++-++--++--+-++-+
+--+-+-+-+-+-+-++-+++-++--+--++----++-++--++-++----++--+--++-+++
+--+-+--+-++--++--+--+-+-++--+++--+++---+++++----+---+++---+-+-+
+--+-+--+-+-+-+++---+++-++++-----+++---++---++--+-+-++-++--++--+
+--+-+---++--+-+----+--++--++-++++-+-++--+++-+-++-+---+----+---+
+--+-+----+--++--++-++++-+-++--+++-+-++-+---+----+---+-++-+-+++-
+--+--++++--++-++--+---+--+-+-+-+-+-+-++-+++-++--+--++----++-++-
+--+--++-+++-++-+-+-+-+-+-+--+---+--++-++--++++--+--++--+--++++-
+--+--++--++-+--+-+--+-+-+-+++---+++-++++-----+++---++---++--+-+
+--+--++--+--++++--++-++--+---+--+-+-+-+-+-+-++-+++-++--+--++---
+--+--++----++-++--++-++----++--+--++-+++-++-+-+-+-+-+-+--+---+-
+--+--+-+++-+--++++-+--+++-+---++-+----++-+---+-++-++-+--++++--+
+--+--+-++----++-+--+--+-+++-+--++++-+--+++-+---++-+----++-+---+
+--+--+-+-++--+++--+++---+++++----+---+++---+-+-+-++-+-++-+--++-
+--+---+-++-+----++++-+--+-+++-++--++++-+-+---+----+---+-+-++++-
+--+---+--+++-+--+-----++++++--++++++-----+--+-+++--+---+--+++--
+--+---+--+++---++-+++-++---+-++-+++++------++------+++++-++-+--
+--+---+--++-++--++++--+--++--+--++++--++-++--+---+--+-+-+-+-+-+
+--+---+--+-+-+-+-+-+-++-+++-++--+--++----++-++--++-++----++--+-
+--+----+-+--++---+-+--+-+++-++++-+++-+--+-+---++--+-+----+--++-
+--+-----++++++--++++++-----+--+-+++--+---+--+++---++-+++-++---+
+---+++++----+---+++---+-+-+-++-+-++-+--++--++-++-+-+--++---++--
+---+++-++++-----+++---++---++--+-+-++-++--++--+-++-+-++-+-+-+--
+---+++-+-+-+--+-+--+-++--++--+--+-+-++--+++--+++---+++++----+--
+---+++--+++--++-+-+--+--++--++-+--+-+--+-+-+-+++---+++-++++----
+---+++--+---+--+++-+--+-----++++++--++++++-----+--+-+++--+---+-
+---+++---+-+-+-++-+-++-+--++--++-++-+-+--++---++---+++-----++++
+---+++---+----+++++---+++--+++--++-+-+--+--++--++-+--+-+--+-+-+
+---+++-----++++-+++---+++-+-+-+--+-+--+-++--++--+--+-+-++--+++-
+---++-+++-++---+++--+---+--+++-+--+-----++++++--++++++-----+--+
+---++-+++-++---+-++-+++++------++------+++++-++-+---++-+++-++--
+---++-+----++-+---+-++-++-+--++++--+-++-++-+---+-++----+-++---+
+---++--+-+-++-++--++--+-++-+-++-+-+-+---+++---+----+++++---+++-
+---++--+-+----+--++--++-++++-+-++--+++-+-++-+---+----+---+-++-+
+---++---+++-----++++-+++---+++-+-+-+--+-+--+-++--++--+--+-+-++-
+---++---++--+-+-++-++--++--+-++-+-++-+-+-+---+++---+----+++++--
+---+-+++--+-++++--+-+++-+--+--+-++----++-+--+--+-+++-+--++++-+-
+---+-++-+++++------++------+++++-++-+---++-+++-++---+++--+---+-
+---+-++-++-+--++++--+-++-++-+---+-++----+-++---+-+++--+-++++--+
+---+-++-+-+++--++-+-++++-++--++--+----+-+--++---+-+--+-+++-++++
+---+-++-+----++++-+--+-+++-++--++++-+-+---+----+---+-+-++++--++
+---+-++----+-++---+-+++--+-++++--+-+++-+--+--+-++----++-+--+--+
+---+-+-++++--++-+++-+--+-++++----+-++-+---+--++----+-+-+++-++++
+---+-+-+-++-+-++-+--++--++-++-+-+--++---++---+++-----++++-+++--
+---+-+--+-+++-++++-+++-+--+-+---++--+-+----+--++--++-++++-+-++-
+---+--+++-+--+-----++++++--++++++-----+--+-+++--+---+--+++---++
+---+--+++---++-+++-++---+-++-+++++------++------+++++-++-+---++
+---+--++-++--++++--+--++--+--++++--++-++--+---+--+-+-+-+-+-+-++
+---+--++----+-+-+++-++++-+++-+-+----++--+---+-++-+----++++-+--+
+---+--+-+-+-+-+-+-++-+++-++--+--++----++-++--++-++----++--+--++
+---+----+++++---+++--+++--++-+-+--+--++--++-+--+-+--+-+-+-+++--
+---+----+---+-++-+-+++--++-+-++++-++--++--+----+-+--++---+-+--+
+---+----+---+-+-++++--++-+++-+--+-++++----+-++-+---+--++----+-+
+----+++++---+++--+++--++-+-+--+--++--++-+--+-+--+-+-+-+++---+++
+----++++-+--+-+++-++--++++-+-+---+----+---+-+-++++--++-+++-+--+
+----++-++--++-++----++--+--++-+++-++-+-+-+-+-+-+--+---+--++-++-
+----++-+--+--+-+++-+--++++-+--+++-+---++-+----++-+---+-++-++-+-
+----++-+---+-++-++-+--++++--+-++-++-+---+-++----+-++---+-+++--+
+----++--+--++-+++-++-+-+-+-+-+-+--+---+--++-++--++++--+--++--+-
+----++--+---+-++-+----++++-+--+-+++-++--++++-+-+---+----+---+-+
+----+-++-+---+--++----+-+-+++-++++-+++-+-+----++--+---+-++-+---
+----+-++---+-+++--+-++++--+-+++-+--+--+-++----++-+--+--+-+++-+-
+----+-+-+++-++++-+++-+-+----++--+---+-++-+----++++-+--+-+++-++-
+----+-+--++---+-+--+-+++-++++-+++-+--+-+---++--+-+----+--++--++
+----+--++--++-++++-+-++--+++-+-++-+---+----+---+-++-+-+++--++-+
+----+---+++---+-+-+-++-+-++-+--++--++-++-+-+--++---++---+++----
+----+---+-++-+-+++--++-+-++++-++--++--+----+-+--++---+-+--+-+++
+----+---+-+-++++--++-+++-+--+-++++----+-++-+---+--++----+-+-+++
+-----++++++--++++++-----+--+-+++--+---+--+++---++-+++-++---+-++
+-----++++-+++---+++-+-+-+--+-+--+-++--++--+--+-+-++--+++--+++--
+-----+++---++---++--+-+-++-++--++--+-++-+-++-+-+-+---+++---+---
+-----+--+-+++--+---+--+++---++-+++-++---+-++-+++++------++-----
+------+++++-++-+---++-+++-++---+++--+---+--+++-+--+-----++++++-
+------++------+++++-++-+---++-+++-++---+++--+---+--+++-+--+----
-++++++--++++++-----+--+-+++--+---+--+++---++-+++-++---+-++-++++
-++++++-----+--+-+++--+---+--+++---++-+++-++---+-++-+++++------+
-+++++-++-+---++-+++-++---+++--+---+--+++-+--+-----++++++--+++++
-+++++---+++--+++--++-+-+--+--++--++-+--+-+--+-+-+-+++---+++-+++
-+++++----+---+++---+-+-+-++-+-++-+--++--++-++-+-+--++---++---++
-+++++------++------+++++-++-+---++-+++-++---+++--+---+--+++-+--
-++++-+++-+-+----++--+---+-++-+----++++-+--+-+++-++--++++-+-+---
-++++-+++-+--+-+---++--+-+----+--++--++-++++-+-++--+++-+-++-+---
-++++-+++---+++-+-+-+--+-+--+-++--++--+--+-+-++--+++--+++---++++
-++++-++--++--+----+-+--++---+-+--+-+++-++++-+++-+--+-+---++--+-
-++++-+-++--+++-+-++-+---+----+---+-++-+-+++--++-+-++++-++--++--
-++++-+-+---+----+---+-+-++++--++-+++-+--+-++++----+-++-+---+--+
-++++-+--+++-+---++-+----++-+---+-++-++-+--++++--+-++-++-+---+-+
-++++-+--+-+++-++--++++-+-+---+----+---+-+-++++--++-+++-+--+-+++
-++++--++-+++-+--+-++++----+-++-+---+--++----+-+-+++-++++-+++-+-
-++++--++-++--+---+--+-+-+-+-+-+-++-+++-++--+--++----++-++--++-+
-++++--+-+++-+--+--+-++----++-+--+--+-+++-+--++++-+--+++-+---++-
-++++--+-++-++-+---+-++----+-++---+-+++--+-++++--+-+++-+--+--+-+
-++++--+--++--+--++++--++-++--+---+--+-+-+-+-+-+-++-+++-++--+--+
-++++----+-++-+---+--++----+-+-+++-++++-+++-+-+----++--+---+-++-
-++++-----+++---++---++--+-+-++-++--++--+-++-+-++-+-+-+---+++---
-+++-++++-+++-+-+----++--+---+-++-+----++++-+--+-+++-++--++++-+-
-+++-++++-+++-+--+-+---++--+-+----+--++--++-++++-+-++--+++-+-++-
-+++-++++-----+++---++---++--+-+-++-++--++--+-++-+-++-+-+-+---++
-+++-++-+-+-+-+-+-+--+---+--++-++--++++--+--++--+--++++--++-++--
-+++-++--++++-+-+---+----+---+-+-++++--++-+++-+--+-++++----+-++-
-+++-++--+--++----++-++--++-++----++--+--++-+++-++-+-+-+-+-+-+--
-+++-++---+++--+---+--+++-+--+-----++++++--++++++-----+--+-+++--
-+++-++---+-++-+++++------++------+++++-++-+---++-+++-++---+++--
-+++-+-++-+---+----+---+-++-+-+++--++-+-++++-++--++--+----+-+--+
-+++-+-+-+--+-+--+-++--++--+--+-+-++--+++--+++---+++++----+---++
-+++-+-+----++--+---+-++-+----++++-+--+-+++-++--++++-+-+---+----
-+++-+--++++-+--+++-+---++-+----++-+---+-++-++-+--++++--+-++-++-
-+++-+--+-++++----+-++-+---+--++----+-+-+++-++++-+++-+-+----++--
-+++-+--+-+---++--+-+----+--++--++-++++-+-++--+++-+-++-+---+----
-+++-+--+--+-++----++-+--+--+-+++-+--++++-+--+++-+---++-+----++-
-+++-+--+-----++++++--++++++-----+--+-+++--+---+--+++---++-+++-+
-+++-+---++-+----++-+---+-++-++-+--++++--+-++-++-+---+-++----+-+
-+++--+++--++-+-+--+--++--++-+--+-+--+-+-+-+++---+++-++++-----++
-+++--+++---+++++----+---+++---+-+-+-++-+-++-+--++--++-++-+-+--+
-+++--++-+-++++-++--++--+----+-+--++---+-+--+-+++-++++-+++-+--+-
-+++--++-+-+--+--++--++-+--+-+--+-+-+-+++---+++-++++-----+++---+
-+++--+-++++--+-+++-+--+--+-++----++-+--+--+-+++-+--++++-+--+++-
-+++--+---+--+++-+--+-----++++++--++++++-----+--+-+++--+---+--++
-+++--+---+--+++---++-+++-++---+-++-+++++------++------+++++-++-
-+++---+++++----+---+++---+-+-+-++-+-++-+--++--++-++-+-+--++---+
-+++---+++-++++-----+++---++---++--+-+-++-++--++--+-++-+-++-+-+-
-+++---+++-+-+-+--+-+--+-++--++--+--+-+-++--+++--+++---+++++----
-+++---++-+++-++---+-++-+++++------++------+++++-++-+---++-+++-+
-+++---++---++--+-+-++-++--++--+-++-+-++-+-+-+---+++---+----++++
-+++---+-+-+-++-+-++-+--++--++-++-+-+--++---++---+++-----++++-++
-+++---+----+++++---+++--+++--++-+-+--+--++--++-+--+-+--+-+-+-++
-+++-----++++-+++---+++-+-+-+--+-+--+-++--++--+--+-+-++--+++--++
-++-+++++------++------+++++-++-+---++-+++-++---+++--+---+--+++-
-++-++++-+-++--+++-+-++-+---+----+---+-++-+-+++--++-+-++++-++--+
-++-+++-++-+-+-+-+-+-+--+---+--++-++--++++--+--++--+--++++--++-+
-++-+++-++--+--++----++-++--++-++----++--+--++-+++-++-+-+-+-+-+-
-++-+++-++---+++--+---+--+++-+--+-----++++++--++++++-----+--+-++
-++-+++-++---+-++-+++++------++------+++++-++-+---++-+++-++---++
-++-+++-+--+-++++----+-++-+---+--++----+-+-+++-++++-+++-+-+----+
-++-++-+-+--++---++---+++-----++++-+++---+++-+-+-+--+-+--+-++--+
-++-++-+--++++--+-++-++-+---+-++----+-++---+-+++--+-++++--+-+++-
-++-++-+---+-++----+-++---+-+++--+-++++--+-+++-+--+--+-++----++-
-++-++--++++--+--++--+--++++--++-++--+---+--+-+-+-+-+-+-++-+++-+
-++-++--++-++----++--+--++-+++-++-+-+-+-+-+-+--+---+--++-++--+++
-++-++--++--+-++-+-++-+-+-+---+++---+----+++++---+++--+++--++-+-
-++-++--+---+--+-+-+-+-+-+-++-+++-++--+--++----++-++--++-++----+
-++-++----++--+--++-+++-++-+-+-+-+-+-+--+---+--++-++--++++--+--+
-++-+-++++-++--++--+----+-+--++---+-+--+-+++-++++-+++-+--+-+---+
-++-+-+++--++-+-++++-++--++--+----+-+--++---+-+--+-+++-++++-+++-
-++-+-++-+-+-+---+++---+----+++++---+++--+++--++-+-+--+--++--++-
-++-+-++-+--++--++-++-+-+--++---++---+++-----++++-+++---+++-+-+-
-++-+-+-+-+-+-+--+---+--++-++--++++--+--++--+--++++--++-++--+---
-++-+-+-+---+++---+----+++++---+++--+++--++-+-+--+--++--++-+--+-
-++-+-+--++---++---+++-----++++-+++---+++-+-+-+--+-+--+-++--++--
-++-+-+--+--++--++-+--+-+--+-+-+-+++---+++-++++-----+++---++---+
-++-+--++++--+-++-++-+---+-++----+-++---+-+++--+-++++--+-+++-+--
-++-+--++--++-++-+-+--++---++---+++-----++++-+++---+++-+-+-+--+-
-++-+--+-+--+-+-+-+++---+++-++++-----+++---++---++--+-+-++-++--+
-++-+--+--+-+++-+--++++-+--+++-+---++-+----++-+---+-++-++-+--+++
-++-+---++-+++-++---+++--+---+--+++-+--+-----++++++--++++++-----
-++-+---+-++-++-+--++++--+-++-++-+---+-++----+-++---+-+++--+-+++
-++-+---+-++----+-++---+-+++--+-++++--+-+++-+--+--+-++----++-+--
-++-+---+--++----+-+-+++-++++-+++-+-+----++--+---+-++-+----++++-
-++-+---+----+---+-++-+-+++--++-+-++++-++--++--+----+-+--++---+-
-++-+----++++-+--+-+++-++--++++-+-+---+----+---+-+-++++--++-+++-
-++-+----++-+---+-++-++-+--++++--+-++-++-+---+-++----+-++---+-++
-++--++++-+-+---+----+---+-+-++++--++-+++-+--+-++++----+-++-+---
-++--++++--+--++--+--++++--++-++--+---+--+-+-+-+-+-+-++-+++-++--
-++--+++-+-++-+---+----+---+-++-+-+++--++-+-++++-++--++--+----+-
-++--+++--+++---+++++----+---+++---+-+-+-++-+-++-+--++--++-++-+-
-++--++-++++-+-++--+++-+-++-+---+----+---+-++-+-+++--++-+-++++-+
-++--++-++-+-+--++---++---+++-----++++-+++---+++-+-+-+--+-+--+-+
-++--++-++----++--+--++-+++-++-+-+-+-+-+-+--+---+--++-++--++++--
-++--++-+--+-+--+-+-+-+++---+++-++++-----+++---++---++--+-+-++-+
-++--++--+-++-+-++-+-+-+---+++---+----+++++---+++--+++--++-+-+--
-++--++--+--+-+-++--+++--+++---+++++----+---+++---+-+-+-++-+-++-
-++--++--+----+-+--++---+-+--+-+++-++++-+++-+--+-+---++--+-+----
-++--+-++-+-++-+-+-+---+++---+----+++++---+++--+++--++-+-+--+--+
-++--+-+-++-++--++--+-++-+-++-+-+-+---+++---+----+++++---+++--++
-++--+-+----+--++--++-++++-+-++--+++-+-++-+---+----+---+-++-+-++
-++--+--++++--++-++--+---+--+-+-+-+-+-+-++-+++-++--+--++----++-+
-++--+--++-+++-++-+-+-+-+-+-+--+---+--++-++--++++--+--++--+--+++
-++--+--++----++-++--++-++----++--+--++-+++-++-+-+-+-+-+-+--+---
-++--+--+-+-++--+++--+++---+++++----+---+++---+-+-+-++-+-++-+--+
-++--+---+-++-+----++++-+--+-+++-++--++++-+-+---+----+---+-+-+++
-++--+---+--+-+-+-+-+-+-++-+++-++--+--++----++-++--++-++----++--
-++--+----+-+--++---+-+--+-+++-++++-+++-+--+-+---++--+-+----+--+
-++---+++--+---+--+++-+--+-----++++++--++++++-----+--+-+++--+---
-++---+++-----++++-+++---+++-+-+-+--+-+--+-++--++--+--+-+-++--++
-++---++--+-+-++-++--++--+-++-+-++-+-+-+---+++---+----+++++---++
-++---++---+++-----++++-+++---+++-+-+-+--+-+--+-++--++--+--+-+-+
-++---+-+++--+-++++--+-+++-+--+--+-++----++-+--+--+-+++-+--++++-
-++---+-++-+++++------++------+++++-++-+---++-+++-++---+++--+---
-++---+-+--+-+++-++++-+++-+--+-+---++--+-+----+--++--++-++++-+-+
-++----++-++--++-++----++--+--++-+++-++-+-+-+-+-+-+--+---+--++-+
-++----++-+--+--+-+++-+--++++-+--+++-+---++-+----++-+---+-++-++-
-++----++--+--++-+++-++-+-+-+-+-+-+--+---+--++-++--++++--+--++--
-++----+-++---+-+++--+-++++--+-+++-+--+--+-++----++-+--+--+-+++-
-++----+-+-+++-++++-+++-+-+----++--+---+-++-+----++++-+--+-+++-+
-++------+++++-++-+---++-+++-++---+++--+---+--+++-+--+-----+++++
-+-++++-++--++--+----+-+--++---+-+--+-+++-++++-+++-+--+-+---++--
-+-++++--++-+++-+--+-++++----+-++-+---+--++----+-+-+++-++++-+++-
-+-++++--+-+++-+--+--+-++----++-+--+--+-+++-+--++++-+--+++-+---+
-+-++++----+-++-+---+--++----+-+-+++-++++-+++-+-+----++--+---+-+
-+-+++-++++-+++-+-+----++--+---+-++-+----++++-+--+-+++-++--++++-
-+-+++-++++-+++-+--+-+---++--+-+----+--++--++-++++-+-++--+++-+-+
-+-+++-++--++++-+-+---+----+---+-+-++++--++-+++-+--+-++++----+-+
-+-+++-+--++++-+--+++-+---++-+----++-+---+-++-++-+--++++--+-++-+
-+-+++-+--+--+-++----++-+--+--+-+++-+--++++-+--+++-+---++-+----+
-+-+++--++-+-++++-++--++--+----+-+--++---+-+--+-+++-++++-+++-+--
-+-+++--+-++++--+-+++-+--+--+-++----++-+--+--+-+++-+--++++-+--++
-+-+++--+---+--+++---++-+++-++---+-++-+++++------++------+++++-+
-+-+++---+++-++++-----+++---++---++--+-+-++-++--++--+-++-+-++-+-
-+-++-+++++------++------+++++-++-+---++-+++-++---+++--+---+--++
-+-++-+++-++--+--++----++-++--++-++----++--+--++-+++-++-+-+-+-+-
-+-++-++-+--++++--+-++-++-+---+-++----+-++---+-+++--+-++++--+-++
-+-++-++-+---+-++----+-++---+-+++--+-++++--+-+++-+--+--+-++----+
-+-++-++--++--+-++-+-++-+-+-+---+++---+----+++++---+++--+++--++-
-+-++-+-+++--++-+-++++-++--++--+----+-+--++---+-+--+-+++-++++-++
-+-++-+-++-+-+-+---+++---+----+++++---+++--+++--++-+-+--+--++--+
-+-++-+-++-+--++--++-++-+-+--++---++---+++-----++++-+++---+++-+-
-+-++-+-+-+---+++---+----+++++---+++--+++--++-+-+--+--++--++-+--
-+-++-+--++--++-++-+-+--++---++---+++-----++++-+++---+++-+-+-+--
-+-++-+---+--++----+-+-+++-++++-+++-+-+----++--+---+-++-+----+++
-+-++-+---+----+---+-++-+-+++--++-+-++++-++--++--+----+-+--++---
-+-++-+----++++-+--+-+++-++--++++-+-+---+----+---+-+-++++--++-++
-+-++--+++-+-++-+---+----+---+-++-+-+++--++-+-++++-++--++--+----
-+-++--+++--+++---+++++----+---+++---+-+-+-++-+-++-+--++--++-++-
-+-++--++--+--+-+-++--+++--+++---+++++----+---+++---+-+-+-++-+-+
-+-++---+-+++--+-++++--+-+++-+--+--+-++----++-+--+--+-+++-+--+++
-+-++----++-+--+--+-+++-+--++++-+--+++-+---++-+----++-+---+-++-+
-+-++----+-++---+-+++--+-++++--+-+++-+--+--+-++----++-+--+--+-++
-+-+-++++--++-+++-+--+-++++----+-++-+---+--++----+-+-+++-++++-++
-+-+-+++-++++-+++-+-+----++--+---+-++-+----++++-+--+-+++-++--+++
-+-+-+++---+++-++++-----+++---++---++--+-+-++-++--++--+-++-+-++-
-+-+-++-+++-++--+--++----++-++--++-++----++--+--++-+++-++-+-+-+-
-+-+-++-++--++--+-++-+-++-+-+-+---+++---+----+++++---+++--+++--+
-+-+-++-+-++-+--++--++-++-+-+--++---++---+++-----++++-+++---+++-
-+-+-++--+++--+++---+++++----+---+++---+-+-+-++-+-++-+--++--++-+
-+-+-+-+++---+++-++++-----+++---++---++--+-+-++-++--++--+-++-+-+
-+-+-+-++-+++-++--+--++----++-++--++-++----++--+--++-+++-++-+-+-
-+-+-+-++-+-++-+--++--++-++-+-+--++---++---+++-----++++-+++---++
-+-+-+-+-++-+++-++--+--++----++-++--++-++----++--+--++-+++-++-+-
-+-+-+-+-+-++-+++-++--+--++----++-++--++-++----++--+--++-+++-++-
-+-+-+-+-+-+-++-+++-++--+--++----++-++--++-++----++--+--++-+++-+
-+-+-+-+-+-+--+---+--++-++--++++--+--++--+--++++--++-++--+---+--
-+-+-+-+-+--+---+--++-++--++++--+--++--+--++++--++-++--+---+--+-
-+-+-+-+--+---+--++-++--++++--+--++--+--++++--++-++--+---+--+-+-
-+-+-+--+-+--+-++--++--+--+-+-++--+++--+++---+++++----+---+++---
-+-+-+--+---+--++-++--++++--+--++--+--++++--++-++--+---+--+-+-+-
-+-+-+---+++---+----+++++---+++--+++--++-+-+--+--++--++-+--+-+--
-+-+--++---++---+++-----++++-+++---+++-+-+-+--+-+--+-++--++--+--
-+-+--++---+-+--+-+++-++++-+++-+--+-+---++--+-+----+--++--++-+++
-+-+--+-+++-++++-+++-+--+-+---++--+-+----+--++--++-++++-+-++--++
-+-+--+-++--++--+--+-+-++--+++--+++---+++++----+---+++---+-+-+-+
-+-+--+-+-+-+++---+++-++++-----+++---++---++--+-+-++-++--++--+-+
-+-+--+-+--+-++--++--+--+-+-++--+++--+++---+++++----+---+++---+-
-+-+--+--++--++-+--+-+--+-+-+-+++---+++-++++-----+++---++---++--
-+-+--+---+--++-++--++++--+--++--+--++++--++-++--+---+--+-+-+-+-
-+-+---+++---+----+++++---+++--+++--++-+-+--+--++--++-+--+-+--+-
-+-+---++--+-+----+--++--++-++++-+-++--+++-+-++-+---+----+---+-+
-+-+---+----+---+-+-++++--++-+++-+--+-++++----+-++-+---+--++----
-+-+----++--+---+-++-+----++++-+--+-+++-++--++++-+-+---+----+---
-+-+----+--++--++-++++-+-++--+++-+-++-+---+----+---+-++-+-+++--+
-+--++++-+--+++-+---++-+----++-+---+-++-++-+--++++--+-++-++-+---
-+--++++--++-++--+---+--+-+-+-+-+-+-++-+++-++--+--++----++-++--+
-+--++++--+-++-++-+---+-++----+-++---+-+++--+-++++--+-+++-+--+--
-+--+++-+--+-----++++++--++++++-----+--+-+++--+---+--+++---++-++
-+--+++-+---++-+----++-+---+-++-++-+--++++--+-++-++-+---+-++----
-+--+++---++-+++-++---+-++-+++++------++------+++++-++-+---++-++
-+--++-+++-++-+-+-+-+-+-+--+---+--++-++--++++--+--++--+--++++--+
-+--++-++--++++--+--++--+--++++--++-++--+---+--+-+-+-+-+-+-++-++
-+--++--++-++++-+-++--+++-+-++-+---+----+---+-++-+-+++--++-+-+++
-+--++--++-++-+-+--++---++---+++-----++++-+++---+++-+-+-+--+-+--
-+--++--++-+--+-+--+-+-+-+++---+++-++++-----+++---++---++--+-+-+
-+--++--+--++++--++-++--+---+--+-+-+-+-+-+-++-+++-++--+--++----+
-+--++---++---+++-----++++-+++---+++-+-+-+--+-+--+-++--++--+--+-
-+--++---+-+--+-+++-++++-+++-+--+-+---++--+-+----+--++--++-++++-
-+--++----++-++--++-++----++--+--++-+++-++-+-+-+-+-+-+--+---+--+
-+--++----+-+-+++-++++-+++-+-+----++--+---+-++-+----++++-+--+-++
-+--+-++++----+-++-+---+--++----+-+-+++-++++-+++-+-+----++--+---
-+--+-+++-++++-+++-+--+-+---++--+-+----+--++--++-++++-+-++--+++-
-+--+-+++-++--++++-+-+---+----+---+-+-++++--++-+++-+--+-++++----
-+--+-+++-+--++++-+--+++-+---++-+----++-+---+-++-++-+--++++--+-+
-+--+-+++--+---+--+++---++-+++-++---+-++-+++++------++------++++
-+--+-++--++--+--+-+-++--+++--+++---+++++----+---+++---+-+-+-++-
-+--+-++----++-+--+--+-+++-+--++++-+--+++-+---++-+----++-+---+-+
-+--+-+-++--+++--+++---+++++----+---+++---+-+-+-++-+-++-+--++--+
-+--+-+-+-+++---+++-++++-----+++---++---++--+-+-++-++--++--+-++-
-+--+-+-+-+-+-+-++-+++-++--+--++----++-++--++-++----++--+--++-++
-+--+-+--+-++--++--+--+-+-++--+++--+++---+++++----+---+++---+-+-
-+--+-+--+-+-+-+++---+++-++++-----+++---++---++--+-+-++-++--++--
-+--+-+---++--+-+----+--++--++-++++-+-++--+++-+-++-+---+----+---
-+--+--++--++-+--+-+--+-+-+-+++---+++-++++-----+++---++---++--+-
-+--+--+-+++-+--++++-+--+++-+---++-+----++-+---+-++-++-+--++++--
-+--+--+-++----++-+--+--+-+++-+--++++-+--+++-+---++-+----++-+---
-+--+---+--++-++--++++--+--++--+--++++--++-++--+---+--+-+-+-+-+-
-+--+-----++++++--++++++-----+--+-+++--+---+--+++---++-+++-++---
-+---+++---+-+-+-++-+-++-+--++--++-++-+-+--++---++---+++-----+++
-+---+++---+----+++++---+++--+++--++-+-+--+--++--++-+--+-+--+-+-
-+---++-+++-++---+++--+---+--+++-+--+-----++++++--++++++-----+--
-+---++-+----++-+---+-++-++-+--++++--+-++-++-+---+-++----+-++---
-+---++--+-+----+--++--++-++++-+-++--+++-+-++-+---+----+---+-++-
-+---+-++-++-+--++++--+-++-++-+---+-++----+-++---+-+++--+-++++--
-+---+-++-+-+++--++-+-++++-++--++--+----+-+--++---+-+--+-+++-+++
-+---+-++-+----++++-+--+-+++-++--++++-+-+---+----+---+-+-++++--+
-+---+-++----+-++---+-+++--+-++++--+-+++-+--+--+-++----++-+--+--
-+---+-+-++++--++-+++-+--+-++++----+-++-+---+--++----+-+-+++-+++
-+---+--+++-+--+-----++++++--++++++-----+--+-+++--+---+--+++---+
-+---+--+++---++-+++-++---+-++-+++++------++------+++++-++-+---+
-+---+--++-++--++++--+--++--+--++++--++-++--+---+--+-+-+-+-+-+-+
-+---+--++----+-+-+++-++++-+++-+-+----++--+---+-++-+----++++-+--
-+---+--+-+-+-+-+-+-++-+++-++--+--++----++-++--++-++----++--+--+
-+---+----+---+-++-+-+++--++-+-++++-++--++--+----+-+--++---+-+--
-+---+----+---+-+-++++--++-+++-+--+-++++----+-++-+---+--++----+-
-+----+++++---+++--+++--++-+-+--+--++--++-+--+-+--+-+-+-+++---++
-+----++++-+--+-+++-++--++++-+-+---+----+---+-+-++++--++-+++-+--
-+----++-+---+-++-++-+--++++--+-++-++-+---+-++----+-++---+-+++--
-+----++--+---+-++-+----++++-+--+-+++-++--++++-+-+---+----+---+-
-+----+-+--++---+-+--+-+++-++++-+++-+--+-+---++--+-+----+--++--+
-+----+--++--++-++++-+-++--+++-+-++-+---+----+---+-++-+-+++--++-
-+----+---+-++-+-+++--++-+-++++-++--++--+----+-+--++---+-+--+-++
-+----+---+-+-++++--++-+++-+--+-++++----+-++-+---+--++----+-+-++
-+-----++++++--++++++-----+--+-+++--+---+--+++---++-+++-++---+-+
--++++++--++++++-----+--+-+++--+---+--+++---++-+++-++---+-++-+++
--++++++-----+--+-+++--+---+--+++---++-+++-++---+-++-+++++------
--+++++-++-+---++-+++-++---+++--+---+--+++-+--+-----++++++--++++
--+++++---+++--+++--++-+-+--+--++--++-+--+-+--+-+-+-+++---+++-++
--+++++----+---+++---+-+-+-++-+-++-+--++--++-++-+-+--++---++---+
--++++-+++---+++-+-+-+--+-+--+-++--++--+--+-+-++--+++--+++---+++
--++++-+-+---+----+---+-+-++++--++-+++-+--+-++++----+-++-+---+--
--++++-+--+++-+---++-+----++-+---+-++-++-+--++++--+-++-++-+---+-
--++++-+--+-+++-++--++++-+-+---+----+---+-+-++++--++-+++-+--+-++
--++++--++-++--+---+--+-+-+-+-+-+-++-+++-++--+--++----++-++--++-
--++++--+-++-++-+---+-++----+-++---+-+++--+-++++--+-+++-+--+--+-
--++++--+--++--+--++++--++-++--+---+--+-+-+-+-+-+-++-+++-++--+--
--+++-++++-----+++---++---++--+-+-++-++--++--+-++-+-++-+-+-+---+
--+++-+-++-+---+----+---+-++-+-+++--++-+-++++-++--++--+----+-+--
--+++-+-+-+--+-+--+-++--++--+--+-+-++--+++--+++---+++++----+---+
--+++-+--+-----++++++--++++++-----+--+-+++--+---+--+++---++-+++-
--+++-+---++-+----++-+---+-++-++-+--++++--+-++-++-+---+-++----+-
--+++--+++--++-+-+--+--++--++-+--+-+--+-+-+-+++---+++-++++-----+
--+++--+++---+++++----+---+++---+-+-+-++-+-++-+--++--++-++-+-+--
--+++--++-+-+--+--++--++-+--+-+--+-+-+-+++---+++-++++-----+++---
--+++--+---+--+++-+--+-----++++++--++++++-----+--+-+++--+---+--+
--+++---+++++----+---+++---+-+-+-++-+-++-+--++--++-++-+-+--++---
--+++---++-+++-++---+-++-+++++------++------+++++-++-+---++-+++-
--+++---++---++--+-+-++-++--++--+-++-+-++-+-+-+---+++---+----+++
--+++---+-+-+-++-+-++-+--++--++-++-+-+--++---++---+++-----++++-+
--+++---+----+++++---+++--+++--++-+-+--+--++--++-+--+-+--+-+-+-+
--+++-----++++-+++---+++-+-+-+--+-+--+-++--++--+--+-+-++--+++--+
--++-++++-+-++--+++-+-++-+---+----+---+-++-+-+++--++-+-++++-++--
--++-+++-++-+-+-+-+-+-+--+---+--++-++--++++--+--++--+--++++--++-
--++-+++-++---+++--+---+--+++-+--+-----++++++--++++++-----+--+-+
--++-+++-++---+-++-+++++------++------+++++-++-+---++-+++-++---+
--++-+++-+--+-++++----+-++-+---+--++----+-+-+++-++++-+++-+-+----
--++-++-+-+--++---++---+++-----++++-+++---+++-+-+-+--+-+--+-++--
--++-++--++++--+--++--+--++++--++-++--+---+--+-+-+-+-+-+-++-+++-
--++-++--++-++----++--+--++-+++-++-+-+-+-+-+-+--+---+--++-++--++
--++-++--+---+--+-+-+-+-+-+-++-+++-++--+--++----++-++--++-++----
--++-++----++--+--++-+++-++-+-+-+-+-+-+--+---+--++-++--++++--+--
--++-+-++++-++--++--+----+-+--++---+-+--+-+++-++++-+++-+--+-+---
--++-+-+--+--++--++-+--+-+--+-+-+-+++---+++-++++-----+++---++---
--++-+--+-+--+-+-+-+++---+++-++++-----+++---++---++--+-+-++-++--
--++-+--+--+-+++-+--++++-+--+++-+---++-+----++-+---+-++-++-+--++
--++-+---+-++-++-+--++++--+-++-++-+---+-++----+-++---+-+++--+-++
--++-+----++-+---+-++-++-+--++++--+-++-++-+---+-++----+-++---+-+
--++--++-++++-+-++--+++-+-++-+---+----+---+-++-+-+++--++-+-++++-
--++--++-++-+-+--++---++---+++-----++++-+++---+++-+-+-+--+-+--+-
--++--++-+--+-+--+-+-+-+++---+++-++++-----+++---++---++--+-+-++-
--++--+-++-+-++-+-+-+---+++---+----+++++---+++--+++--++-+-+--+--
--++--+-+-++-++--++--+-++-+-++-+-+-+---+++---+----+++++---+++--+
--++--+-+----+--++--++-++++-+-++--+++-+-++-+---+----+---+-++-+-+
--++--+--++++--++-++--+---+--+-+-+-+-+-+-++-+++-++--+--++----++-
--++--+--++-+++-++-+-+-+-+-+-+--+---+--++-++--++++--+--++--+--++
--++--+--+-+-++--+++--+++---+++++----+---+++---+-+-+-++-+-++-+--
--++--+---+-++-+----++++-+--+-+++-++--++++-+-+---+----+---+-+-++
--++--+----+-+--++---+-+--+-+++-++++-+++-+--+-+---++--+-+----+--
--++---+++-----++++-+++---+++-+-+-+--+-+--+-++--++--+--+-+-++--+
--++---++--+-+-++-++--++--+-++-+-++-+-+-+---+++---+----+++++---+
--++---++---+++-----++++-+++---+++-+-+-+--+-+--+-++--++--+--+-+-
--++---+-+--+-+++-++++-+++-+--+-+---++--+-+----+--++--++-++++-+-
--++----++-++--++-++----++--+--++-+++-++-+-+-+-+-+-+--+---+--++-
--++----+-+-+++-++++-+++-+-+----++--+---+-++-+----++++-+--+-+++-
--++------+++++-++-+---++-+++-++---+++--+---+--+++-+--+-----++++
--+-++++--+-+++-+--+--+-++----++-+--+--+-+++-+--++++-+--+++-+---
--+-++++----+-++-+---+--++----+-+-+++-++++-+++-+-+----++--+---+-
--+-+++-++++-+++-+--+-+---++--+-+----+--++--++-++++-+-++--+++-+-
--+-+++-++--++++-+-+---+----+---+-+-++++--++-+++-+--+-++++----+-
--+-+++-+--++++-+--+++-+---++-+----++-+---+-++-++-+--++++--+-++-
--+-+++-+--+--+-++----++-+--+--+-+++-+--++++-+--+++-+---++-+----
--+-+++--+-++++--+-+++-+--+--+-++----++-+--+--+-+++-+--++++-+--+
--+-+++--+---+--+++---++-+++-++---+-++-+++++------++------+++++-
--+-++-+++++------++------+++++-++-+---++-+++-++---+++--+---+--+
--+-++-++-+--++++--+-++-++-+---+-++----+-++---+-+++--+-++++--+-+
--+-++-++-+---+-++----+-++---+-+++--+-++++--+-+++-+--+--+-++----
--+-++-+-+++--++-+-++++-++--++--+----+-+--++---+-+--+-+++-++++-+
--+-++-+-++-+-+-+---+++---+----+++++---+++--+++--++-+-+--+--++--
--+-++-+---+--++----+-+-+++-++++-+++-+-+----++--+---+-++-+----++
--+-++-+----++++-+--+-+++-++--++++-+-+---+----+---+-+-++++--++-+
--+-++--++--+--+-+-++--+++--+++---+++++----+---+++---+-+-+-++-+-
--+-++---+-+++--+-++++--+-+++-+--+--+-++----++-+--+--+-+++-+--++
--+-++----++-+--+--+-+++-+--++++-+--+++-+---++-+----++-+---+-++-
--+-++----+-++---+-+++--+-++++--+-+++-+--+--+-++----++-+--+--+-+
--+-+-++++--++-+++-+--+-++++----+-++-+---+--++----+-+-+++-++++-+
--+-+-+++-++++-+++-+-+----++--+---+-++-+----++++-+--+-+++-++--++
--+-+-++-++--++--+-++-+-++-+-+-+---+++---+----+++++---+++--+++--
--+-+-++--+++--+++---+++++----+---+++---+-+-+-++-+-++-+--++--++-
--+-+-+-+++---+++-++++-----+++---++---++--+-+-++-++--++--+-++-+-
--+-+-+-++-+-++-+--++--++-++-+-+--++---++---+++-----++++-+++---+
--+-+-+-+-+-+-++-+++-++--+--++----++-++--++-++----++--+--++-+++-
--+-+--++---+-+--+-+++-++++-+++-+--+-+---++--+-+----+--++--++-++
--+-+--+-+++-++++-+++-+--+-+---++--+-+----+--++--++-++++-+-++--+
--+-+--+-++--++--+--+-+-++--+++--+++---+++++----+---+++---+-+-+-
--+-+--+-+-+-+++---+++-++++-----+++---++---++--+-+-++-++--++--+-
--+-+---++--+-+----+--++--++-++++-+-++--+++-+-++-+---+----+---+-
--+-+----+--++--++-++++-+-++--+++-+-++-+---+----+---+-++-+-+++--
--+--++++--++-++--+---+--+-+-+-+-+-+-++-+++-++--+--++----++-++--
--+--+++-+--+-----++++++--++++++-----+--+-+++--+---+--+++---++-+
--+--+++---++-+++-++---+-++-+++++------++------+++++-++-+---++-+
--+--++-+++-++-+-+-+-+-+-+--+---+--++-++--++++--+--++--+--++++--
--+--++-++--++++--+--++--+--++++--++-++--+---+--+-+-+-+-+-+-++-+
--+--++--++-++++-+-++--+++-+-++-+---+----+---+-++-+-+++--++-+-++
--+--++--++-+--+-+--+-+-+-+++---+++-++++-----+++---++---++--+-+-
--+--++--+--++++--++-++--+---+--+-+-+-+-+-+-++-+++-++--+--++----
--+--++----++-++--++-++----++--+--++-+++-++-+-+-+-+-+-+--+---+--
--+--++----+-+-+++-++++-+++-+-+----++--+---+-++-+----++++-+--+-+
--+--+-+++-+--++++-+--+++-+---++-+----++-+---+-++-++-+--++++--+-
--+--+-+++--+---+--+++---++-+++-++---+-++-+++++------++------+++
--+--+-++----++-+--+--+-+++-+--++++-+--+++-+---++-+----++-+---+-
--+--+-+-++--+++--+++---+++++----+---+++---+-+-+-++-+-++-+--++--
--+--+-+-+-+-+-+-++-+++-++--+--++----++-++--++-++----++--+--++-+
--+---+++---+-+-+-++-+-++-+--++--++-++-+-+--++---++---+++-----++
--+---+-++-+-+++--++-+-++++-++--++--+----+-+--++---+-+--+-+++-++
--+---+-++-+----++++-+--+-+++-++--++++-+-+---+----+---+-+-++++--
--+---+-+-++++--++-+++-+--+-++++----+-++-+---+--++----+-+-+++-++
--+---+--+++-+--+-----++++++--++++++-----+--+-+++--+---+--+++---
--+---+--+++---++-+++-++---+-++-+++++------++------+++++-++-+---
--+---+--++-++--++++--+--++--+--++++--++-++--+---+--+-+-+-+-+-+-
--+---+--+-+-+-+-+-+-++-+++-++--+--++----++-++--++-++----++--+--
--+----+++++---+++--+++--++-+-+--+--++--++-+--+-+--+-+-+-+++---+
--+----+-+--++---+-+--+-+++-++++-+++-+--+-+---++--+-+----+--++--
--+----+---+-++-+-+++--++-+-++++-++--++--+----+-+--++---+-+--+-+
--+----+---+-+-++++--++-+++-+--+-++++----+-++-+---+--++----+-+-+
--+-----++++++--++++++-----+--+-+++--+---+--+++---++-+++-++---+-
---++++++--++++++-----+--+-+++--+---+--+++---++-+++-++---+-++-++
---+++++-++-+---++-+++-++---+++--+---+--+++-+--+-----++++++--+++
---+++++---+++--+++--++-+-+--+--++--++-+--+-+--+-+-+-+++---+++-+
---+++++----+---+++---+-+-+-++-+-++-+--++--++-++-+-+--++---++---
---++++-+++---+++-+-+-+--+-+--+-++--++--+--+-+-++--+++--+++---++
---++++-+--+-+++-++--++++-+-+---+----+---+-+-++++--++-+++-+--+-+
---+++-++++-----+++---++---++--+-+-++-++--++--+-++-+-++-+-+-+---
---+++-+-+-+--+-+--+-++--++--+--+-+-++--+++--+++---+++++----+---
---+++--+++--++-+-+--+--++--++-+--+-+--+-+-+-+++---+++-++++-----
---+++--+---+--+++-+--+-----++++++--++++++-----+--+-+++--+---+--
---+++---++---++--+-+-++-++--++--+-++-+-++-+-+-+---+++---+----++
---+++---+-+-+-++-+-++-+--++--++-++-+-+--++---++---+++-----++++-
---+++---+----+++++---+++--+++--++-+-+--+--++--++-+--+-+--+-+-+-
---+++-----++++-+++---+++-+-+-+--+-+--+-++--++--+--+-+-++--+++--
---++-+++-++---+++--+---+--+++-+--+-----++++++--++++++-----+--+-
---++-+++-++---+-++-+++++------++------+++++-++-+---++-+++-++---
---++-++--++-++----++--+--++-+++-++-+-+-+-+-+-+--+---+--++-++--+
---++-+--+--+-+++-+--++++-+--+++-+---++-+----++-+---+-++-++-+--+
---++-+---+-++-++-+--++++--+-++-++-+---+-++----+-++---+-+++--+-+
---++-+----++-+---+-++-++-+--++++--+-++-++-+---+-++----+-++---+-
---++--+-+-++-++--++--+-++-+-++-+-+-+---+++---+----+++++---+++--
---++--+-+----+--++--++-++++-+-++--+++-+-++-+---+----+---+-++-+-
---++--+--++-+++-++-+-+-+-+-+-+--+---+--++-++--++++--+--++--+--+
---++--+---+-++-+----++++-+--+-+++-++--++++-+-+---+----+---+-+-+
---++---+++-----++++-+++---+++-+-+-+--+-+--+-++--++--+--+-+-++--
---++---++--+-+-++-++--++--+-++-+-++-+-+-+---+++---+----+++++---
---++------+++++-++-+---++-+++-++---+++--+---+--+++-+--+-----+++
---+-+++--+-++++--+-+++-+--+--+-++----++-+--+--+-+++-+--++++-+--
---+-++-+++++------++------+++++-++-+---++-+++-++---+++--+---+--
---+-++-++-+--++++--+-++-++-+---+-++----+-++---+-+++--+-++++--+-
---+-++-+-+++--++-+-++++-++--++--+----+-+--++---+-+--+-+++-++++-
---+-++-+---+--++----+-+-+++-++++-+++-+-+----++--+---+-++-+----+
---+-++-+----++++-+--+-+++-++--++++-+-+---+----+---+-+-++++--++-
---+-++---+-+++--+-++++--+-+++-+--+--+-++----++-+--+--+-+++-+--+
---+-++----+-++---+-+++--+-++++--+-+++-+--+--+-++----++-+--+--+-
---+-+-++++--++-+++-+--+-++++----+-++-+---+--++----+-+-+++-++++-
---+-+-+++-++++-+++-+-+----++--+---+-++-+----++++-+--+-+++-++--+
---+-+-+-++-+-++-+--++--++-++-+-+--++---++---+++-----++++-+++---
---+-+--++---+-+--+-+++-++++-+++-+--+-+---++--+-+----+--++--++-+
---+-+--+-+++-++++-+++-+--+-+---++--+-+----+--++--++-++++-+-++--
---+--+++-+--+-----++++++--++++++-----+--+-+++--+---+--+++---++-
---+--+++---++-+++-++---+-++-+++++------++------+++++-++-+---++-
---+--++-++--++++--+--++--+--++++--++-++--+---+--+-+-+-+-+-+-++-
---+--++--++-++++-+-++--+++-+-++-+---+----+---+-++-+-+++--++-+-+
---+--++----+-+-+++-++++-+++-+-+----++--+---+-++-+----++++-+--+-
---+--+-+++--+---+--+++---++-+++-++---+-++-+++++------++------++
---+--+-+-+-+-+-+-++-+++-++--+--++----++-++--++-++----++--+--++-
---+---+++---+-+-+-++-+-++-+--++--++-++-+-+--++---++---+++-----+
---+---+-++-+-+++--++-+-++++-++--++--+----+-+--++---+-+--+-+++-+
---+---+-+-++++--++-+++-+--+-++++----+-++-+---+--++----+-+-+++-+
---+----+++++---+++--+++--++-+-+--+--++--++-+--+-+--+-+-+-+++---
---+----+---+-++-+-+++--++-+-++++-++--++--+----+-+--++---+-+--+-
---+----+---+-+-++++--++-+++-+--+-++++----+-++-+---+--++----+-+-
----++++++--++++++-----+--+-+++--+---+--+++---++-+++-++---+-++-+
----+++++-++-+---++-+++-++---+++--+---+--+++-+--+-----++++++--++
----+++++---+++--+++--++-+-+--+--++--++-+--+-+--+-+-+-+++---+++-
----++++-+++---+++-+-+-+--+-+--+-++--++--+--+-+-++--+++--+++---+
----++++-+--+-+++-++--++++-+-+---+----+---+-+-++++--++-+++-+--+-
----+++---++---++--+-+-++-++--++--+-++-+-++-+-+-+---+++---+----+
----++-++--++-++----++--+--++-+++-++-+-+-+-+-+-+--+---+--++-++--
----++-+--+--+-+++-+--++++-+--+++-+---++-+----++-+---+-++-++-+--
----++-+---+-++-++-+--++++--+-++-++-+---+-++----+-++---+-+++--+-
----++--+--++-+++-++-+-+-+-+-+-+--+---+--++-++--++++--+--++--+--
----++--+---+-++-+----++++-+--+-+++-++--++++-+-+---+----+---+-+-
----++------+++++-++-+---++-+++-++---+++--+---+--+++-+--+-----++
----+-++-+---+--++----+-+-+++-++++-+++-+-+----++--+---+-++-+----
----+-++---+-+++--+-++++--+-+++-+--+--+-++----++-+--+--+-+++-+--
----+-+-+++-++++-+++-+-+----++--+---+-++-+----++++-+--+-+++-++--
----+-+--++---+-+--+-+++-++++-+++-+--+-+---++--+-+----+--++--++-
----+--++--++-++++-+-++--+++-+-++-+---+----+---+-++-+-+++--++-+-
----+--+-+++--+---+--+++---++-+++-++---+-++-+++++------++------+
----+---+++---+-+-+-++-+-++-+--++--++-++-+-+--++---++---+++-----
----+---+-++-+-+++--++-+-++++-++--++--+----+-+--++---+-+--+-+++-
----+---+-+-++++--++-+++-+--+-++++----+-++-+---+--++----+-+-+++-
-----++++++--++++++-----+--+-+++--+---+--+++---++-+++-++---+-++-
-----+++++-++-+---++-+++-++---+++--+---+--+++-+--+-----++++++--+
-----++++-+++---+++-+-+-+--+-+--+-++--++--+--+-+-++--+++--+++---
-----+++---++---++--+-+-++-++--++--+-++-+-++-+-+-+---+++---+----
-----++------+++++-++-+---++-+++-++---+++--+---+--+++-+--+-----+
-----+--+-+++--+---+--+++---++-+++-++---+-++-+++++------++------
------+++++-++-+---++-+++-++---+++--+---+--+++-+--+-----++++++--
------++------+++++-++-+---++-+++-++---+++--+---+--+++-+--+-----


==> anc/n64/n64_full_run.txt <==
{
  "pi_width": 6.048113026570922e-44,
  "H_left_lower": 5.678338246024814e-28,
  "H_right_upper": -6.008567465510503e-28,
  "deficit_upper": 2.835601662536424e-23,
  "U64_minus_U63_lower": 1.0091935590582589e-05,
  "width_deficit_boundary_lowers": [
    3.1091090367661546e-06,
    4.3407310552670495e-06
  ],
  "gap_deficit_boundary_lowers": [
    1.0128409839001532e-07,
    1.553556572225418e-07
  ],
  "fixed_weights_certified": 64,
  "epsilon": 2.84e-23,
  "R0": 7.11e-11,
  "S_screen": 1.7e-08
}
ALL ANALYTIC ASSERTIONS PASSED
X generated
X outputs 3811517 in 10.22s
Y generated
Y outputs 3811517 in 10.02s
fixed survivors 896
{
  "pi_width": 6.048113026570922e-44,
  "H_left_lower": 5.678338246024814e-28,
  "H_right_upper": -6.008567465510503e-28,
  "deficit_upper": 2.835601662536424e-23,
  "U64_minus_U63_lower": 1.0091935590582589e-05,
  "width_deficit_boundary_lowers": [
    3.1091090367661546e-06,
    4.3407310552670495e-06
  ],
  "gap_deficit_boundary_lowers": [
    1.0128409839001532e-07,
    1.553556572225418e-07
  ],
  "fixed_weights_certified": 64,
  "epsilon": 2.84e-23,
  "R0": 7.11e-11,
  "S_screen": 1.7e-08
}
ALL ANALYTIC ASSERTIONS PASSED
{
  "survivors": 896,
  "orbits": 6,
  "orbit_sizes": [
    128,
    128,
    128,
    128,
    128,
    256
  ],
  "residual_padding": 256,
  "sigma_sq_uppers": [
    33.06410329280354,
    32.483239979662855,
    33.38564113678266,
    33.24427138747848,
    32.62460490393217,
    32.454722805589114
  ],
  "nonbest_deficit_margins": [
    8.502510694830664e-24,
    1.19190973782097e-23,
    3.3217300093657856e-23,
    6.279480417116577e-23,
    7.742372595401502e-23
  ],
  "uniqueness_margin": 2.2220346582322223e-05
}
ALL POST-SCREEN ASSERTIONS PASSED


==> anc/n64/n64_post_output.txt <==
{
  "pi_width": 6.048113026570922e-44,
  "H_left_lower": 5.678338246024814e-28,
  "H_right_upper": -6.008567465510503e-28,
  "deficit_upper": 2.835601662536424e-23,
  "U64_minus_U63_lower": 1.0091935590582589e-05,
  "width_deficit_boundary_lowers": [
    3.1091090367661546e-06,
    4.3407310552670495e-06
  ],
  "gap_deficit_boundary_lowers": [
    1.0128409839001532e-07,
    1.553556572225418e-07
  ],
  "fixed_weights_certified": 64,
  "epsilon": 2.84e-23,
  "R0": 7.11e-11,
  "S_screen": 1.7e-08
}
ALL ANALYTIC ASSERTIONS PASSED
{
  "survivors": 896,
  "orbits": 6,
  "orbit_sizes": [
    128,
    128,
    128,
    128,
    128,
    256
  ],
  "residual_padding": 256,
  "sigma_sq_uppers": [
    33.06410329280354,
    32.483239979662855,
    33.38564113678266,
    33.24427138747848,
    32.62460490393217,
    32.454722805589114
  ],
  "nonbest_deficit_margins": [
    8.502510694830664e-24,
    1.19190973782097e-23,
    3.3217300093657856e-23,
    6.279480417116577e-23,
    7.742372595401502e-23
  ],
  "uniqueness_margin": 2.2220346582322223e-05
}
ALL POST-SCREEN ASSERTIONS PASSED


==> anc/n64/n64_post_verifier.py <==
#!/usr/bin/env python3
from fractions import Fraction as Q
from collections import defaultdict
import json
from pathlib import Path
# Reuse rigorously generated intervals/constants. Import prints its report by design.
import n64_analytic_verifier as A
N=64; M=10**16; R0=A.R0; EPS=A.EPS; A_GAP=A.A_GAP; B_GAP=A.B_GAP
HERE=Path(__file__).resolve().parent
RESIDUAL_PADDING=256
REPS=(
'++++++--++++++-----+--+-+++--+---+--+++---++-+++-++---+-++-+++++',
'++++--++-++--+---+--+-+-+-+-+-+-++-+++-++--+--++----++-++--++-++',
'++++-+++-+--+-+---++--+-+----+--++--++-++++-+-++--+++-+-++-+---+',
'++++-+++-+-+----++--+---+-++-+----++++-+--+-+++-++--++++-+-+---+',
'++++-+--+++-+---++-+----++-+---+-++-++-+--++++--+-++-++-+---+-++',
'+++++---+++--+++--++-+-+--+--++--++-+--+-+--+-+-+-+++---+++-++++')
BEST='-++++++-----+--+-+++--+---+--+++---++-+++-++---+-++-+++++------+'
BLOW=(None,Q(486,10**12),Q(508,10**12),Q(628,10**12),Q(764,10**12),Q(823,10**12))

def floor_q(x):return x.numerator//x.denominator
def ceil_q(x):return -floor_q(-x)
def nearest(x):return floor_q(x+Q(1,2))
def neg(s):return ''.join('+' if x=='-' else '-' for x in s)
def canon(code):
    full=code+neg(code); out=[]
    for base in (full,full[::-1]):
        for r in range(2*N):
            z=base[r:]+base[:r]; h=z[:N]
            if h[0]=='-':h=neg(h)
            out.append(h)
    return min(out)

survivors=[z.strip() for z in (HERE/'n64_fixed_survivors.txt').read_text().splitlines() if z.strip()]
assert len(survivors)==896 and len(set(survivors))==896
g=defaultdict(list)
for z in survivors:g[canon(z)].append(z)
assert set(g)==set(REPS)
assert sorted(len(v) for v in g.values())==[128,128,128,128,128,256]
assert canon(BEST)==REPS[0]

# Roots exp(i*k*pi/64), each coordinate within 1/M of ROOT_INT.
def sin_root_iv(k):
    k%=128; sign=1
    if k>64:k-=64;sign=-1
    if k>32:k=64-k
    iv=A.sin_interval(Q(k,64)*A.PI_L,Q(k,64)*A.PI_U)
    return A.scale_iv(sign,iv)
def cos_root_iv(k):return sin_root_iv(32-k)
ROOT_INT=[]
for k in range(128):
    xi=cos_root_iv(k); yi=sin_root_iv(k)
    qx=nearest((xi[0]+xi[1])*M/2); qy=nearest((yi[0]+yi[1])*M/2)
    assert xi[0]>=Q(qx-1,M) and xi[1]<=Q(qx+1,M)
    assert yi[0]>=Q(qy-1,M) and yi[1]<=Q(qy+1,M)
    ROOT_INT.append((qx,qy))
EDGE_INT=[(ROOT_INT[j+1][0]-ROOT_INT[j][0],ROOT_INT[j+1][1]-ROOT_INT[j][1]) for j in range(N)]

def signs(code):return [1 if z=='+' else -1 for z in code]
def residual_int(code):
    c=signs(code)
    return sum(c[j]*EDGE_INT[j][0] for j in range(N)),sum(c[j]*EDGE_INT[j][1] for j in range(N))
def prove_residual_gt(code,q):
    # Each of the two coordinates accumulates at most 2N integer units of
    # rounding error.  The Euclidean error is therefore <2N*sqrt(2)<256.
    x,y=residual_int(code); t=ceil_q(M*q)+RESIDUAL_PADDING
    return x*x+y*y>t*t

def sigma_sq_upper(code):
    c=signs(code); aa=[c[j-1]-c[j] for j in range(1,N)]
    rows=[[-aa[j-1]*ROOT_INT[j][1] for j in range(1,N)],
          [ aa[j-1]*ROOT_INT[j][0] for j in range(1,N)]]
    def dinv(j,k):return Q(min(j,k)*(N-max(j,k)),N)
    K=[[Q(0),Q(0)],[Q(0),Q(0)]]
    for p in range(2):
      for q in range(2):
        total=Q(0)
        for j in range(1,N):
          if rows[p][j-1]==0:continue
          for k in range(1,N):
            if rows[q][k-1]==0:continue
            total+=Q(rows[p][j-1]*rows[q][k-1],M*M)*dinv(j,k)
        K[p][q]=total
    SD=sum((dinv(j,k) for j in range(1,N) for k in range(1,N)),Q(0))
    e=Q(2,M); bmax=Q(2)+e; EK=SD*(2*bmax*e+e*e)
    return max(K[0][0]+abs(K[0][1]),K[1][1]+abs(K[1][0]))+2*EK

sigmas=[]
K0=(A_GAP/2-(A_GAP/2)**3/Q(6))/4
rem=512*R0*R0
for i,rep in enumerate(REPS):
    su=sigma_sq_upper(rep);sigmas.append(su);assert su<36
    if i:
        assert prove_residual_gt(rep,BLOW[i])
        xlo=(BLOW[i]-rem)/6
        assert K0*xlo*xlo>EPS

# Continuous uniqueness for best orbit.
c=signs(BEST); switch=[j for j in range(1,N) if c[j-1]!=c[j]]
assert len(switch)==27
sx=sum(ROOT_INT[(2*j)%128][0] for j in switch);sy=sum(ROOT_INT[(2*j)%128][1] for j in switch)
assert sx*sx+sy*sy < (5*M-2*len(switch))**2
# Poincare gives ||s||<23 R0. Root-sum change <2 sqrt(27)||s||<276 R0<1.
assert 276*R0<1
# Hence switch-root norm<6 and sigma_min(Dg)>6.
Y0=(B_GAP/2)*R0/6
# sin(pi/128)>1/45, so lambda_min(path)>4/45^2.
root_l,_=A.sin_interval(A.PI_L/Q(2*N),A.PI_U/Q(2*N));assert root_l>Q(1,45)
M0=2*(A_GAP/2-(A_GAP/2)**3/Q(6))/Q(45**2)
assert M0>2*Y0

print(json.dumps({
 'survivors':len(survivors),'orbits':len(g),'orbit_sizes':sorted(len(v) for v in g.values()),
 'residual_padding':RESIDUAL_PADDING,
 'sigma_sq_uppers':[float(x) for x in sigmas],
 'nonbest_deficit_margins':[float(K0*((BLOW[i]-rem)/6)**2-EPS) for i in range(1,6)],
 'uniqueness_margin':float(M0-2*Y0)
},indent=2))
print('ALL POST-SCREEN ASSERTIONS PASSED')


==> anc/n64/reinhardt_n64_proof.md <==
# A computer-assisted proof for the maximum-perimeter small 64-gon

**Status:** computer-assisted proof supplement, revised 25 August 2026.

This document gives a computer-assisted proof that the maximum perimeter among convex
64-gons of diameter at most one is attained by a unique congruence class.  The
proof uses exact rational interval arithmetic and an exhaustive integer code
certificate.  No binary floating-point comparison is used in a proof decision.

The winning saturated half-code is the dihedral orbit of

```text
-++++++-----+--+-+++--+---+--+++---++-+++-++---+-++-+++++------+
```

which is the axially symmetric extension of the published quarter code

```text
-++++++-----+--+-+++--+---+--+++
```

A non-rigorous high-precision evaluation of the unique maximizer is

\[
3.14127725093277286806199141550246829795626209630809641\ldots .
\]

The proof does not rely on this decimal expansion.

Put

\[
 n=64,\qquad \theta=\frac\pi{64},\qquad
 U=128\sin\frac\pi{128},\qquad
 \varepsilon=2.84\cdot10^{-23}.
\]

## 1. Difference-body reduction and reconstruction

For a convex polygon `P`, let `Z=P-P`.  Then

\[
 Z\subseteq \overline B(0,1),\qquad
 \operatorname{per}(Z)=2\operatorname{per}(P),
\]

and `Z` is centrally symmetric with at most 128 edges.

### Lemma 1.1 (reconstruction)

Let `Z` be a centrally symmetric convex 128-gon with all listed vertices
genuine.  Label one half cyclically by

\[
 z_0,\ldots,z_{63},\qquad z_{64}=-z_0,
\]

and put `e_j=z_{j+1}-z_j`.  If a code `c_j in {+-1}` satisfies

\[
 \sum_{j=0}^{63}c_je_j=0,                                      \tag{1.1}
\]

then the vectors `c_j e_j`, sorted by direction, are the edges of a closed
convex 64-gon `P_c`, and

\[
 P_c-P_c=Z.
\]

**Proof.**  The selected vectors contain exactly one vector from every
antipodal pair `{e_j,-e_j}`.  They are nonzero and have distinct directions.
Equation (1.1) gives closure.  Sorting by direction therefore produces a
strictly convex polygon.  Merging its edge list with the edge list of its
negative gives the full cyclic edge list of `Z`; centered polygons with the
same cyclic edge list coincide.  ∎

Summation by parts rewrites (1.1) as

\[
 -(c_0+c_{63})z_0+\sum_{j=1}^{63}(c_{j-1}-c_j)z_j=0,             \tag{1.2}
\]

whose coefficients lie in `{0,+-2}`.

### Lemma 1.2 (at most one interior half-vertex)

At a local maximum with a 128-vertex difference body, at most one of
`z_0,...,z_63` lies strictly inside the unit disk, and such a vertex has a
nonzero coefficient in (1.2).

**Proof.**  If two interior vertices have nonzero coefficients `a_r,a_s`, use

\[
 \delta z_r=a_sh,\qquad \delta z_s=-a_rh.
\]

If an interior vertex has zero coefficient, move it alone.  For sufficiently
small perturbations of either sign, the disk constraints, cyclic order and
genuine-vertex conditions remain valid.  Along the perturbation the perimeter
is a sum of norms of affine functions, hence convex.  A generic `h` makes one
affected norm strictly convex, contradicting a two-sided local maximum.  ∎

## 2. A rigorously feasible near-regular 64-gon

Use the winning axial code `c`, satisfying

\[
 c_{63-j}=-c_j.
\]

Let `s_0=s_32=s_64=0`, `s_{64-j}=-s_j`, and set

\[
 s_j=m_j/10^{40}\qquad(1\le j\le31),
\]

where the integer list `m_j` is contained in `n64_analytic_verifier.py`.  Put

\[
 \phi_j(t)=j\theta+t s_j.
\]

Writing `a_j=c_{j-1}-c_j`, axial symmetry makes the closure residual purely
imaginary:

\[
 G(t)=iH(t),\qquad
 H(t)=2\sum_{j=1}^{31}a_j\sin(j\theta+t s_j)+a_{32}.             \tag{2.1}
\]

Exact rational interval arithmetic proves

\[
 H(0.999999999987873350)>5.67\cdot10^{-28},
\]

\[
 H(0.999999999987873353)<-6.00\cdot10^{-28}.                    \tag{2.2}
\]

Hence an exact root exists in that bracket.  At every point in the bracket all
angle gaps lie in `(0.045,0.054)`.  The same interval calculation gives

\[
 U-\operatorname{per}(P(t_*))
 <2.835602\cdot10^{-23}<\varepsilon.                            \tag{2.3}
\]

Lemma 1.1 therefore reconstructs a genuinely feasible small 64-gon.

The verifier obtains `pi` from Machin's formula and bounds sine by alternating
Taylor intervals.  Its certified `pi` interval has width below
`6.05*10^-44`.

## 3. Saturation of every global maximizer

### 3.1 The difference body has 128 genuine vertices

If `Z` had fewer than 128 vertices, central symmetry would give at most 126,
so

\[
 \operatorname{per}(P)\le126\sin\frac\pi{126}=U_{63}.
\]

For `V(t)=2t sin(pi/(2t))`, the standard derivative estimate gives

\[
 U-U_{63}>\frac{3}{2\cdot64^3}>\varepsilon,
\]

contradicting (2.3).  Thus `Z` has 128 genuine vertices.

### 3.2 Near-regular normal cones

For a difference-body vertex write

\[
 z_j=r_je^{i\phi_j},
\]

and let `omega_j` be its normal-cone width, `eta_j` its normal-cone midpoint,
and `delta_j=eta_j-phi_j`.  Cauchy's formula is

\[
 \operatorname{per}(Z)=
 \sum_{j=0}^{127}2r_j\sin\frac{\omega_j}{2}\cos\delta_j,
 \qquad \sum_j\omega_j=2\pi.                                  \tag{3.1}
\]

Put `mu=pi/64`.  Fixing one width and averaging the other 127 widths with
Jensen's inequality, together with strong concavity, shows that a width outside

\[
 \frac\mu2<\omega_j<\frac{3\mu}{2}                              \tag{3.2}
\]

would cost more than `2 epsilon`.  The verifier checks a coarse lower bound

\[
 \frac{9}{64^2\cdot128\cdot16}>2\varepsilon.
\]

The nonnegative deficit decomposition in (3.1) then yields

\[
 1-r_j<128\varepsilon,
 \qquad 1-\cos\delta_j<256\varepsilon.                          \tag{3.3}
\]

Consequently

\[
 |\delta_j|<\frac\mu{16}.                                      \tag{3.4}
\]

Successive radial directions, and hence any two different half-vertices in
projective angle, are separated by more than

\[
 \frac\mu2-2\frac\mu{16}=\frac{3\mu}{8}.                       \tag{3.5}
\]

### 3.3 KKT excludes the last interior radius

By Lemma 1.2 suppose only `z_r` is interior.  Its coefficient is `a_r=+-2`.
MFCQ holds: move active circle vertices radially inward and use the free
2-dimensional displacement of `z_r` to repair (1.2).

For the objective `per(Z)/2`, the half-vertex gradient is

\[
 g_j=2\sin\frac{\omega_j}{2}e^{i\eta_j}.                        \tag{3.6}
\]

At `r`, stationarity gives `g_r=a_r lambda`, so the projective direction of
`lambda` is `eta_r`.  There is another `j != r` with `a_j !=0`; otherwise
(1.2) would force `z_r=0`.  This second vertex is on the unit circle.  Project
its KKT equation onto its circle tangent to obtain

\[
 |\sin(\eta_r-\phi_j)|
 =\frac{\sin(\omega_j/2)}{\sin(\omega_r/2)}|\sin\delta_j|.      \tag{3.7}
\]

By (3.2) the ratio is less than three.  Equations (3.4), (3.7) and
`sin t>=2t/pi` give

\[
 d_{\mathbb {RP}^1}(\phi_r,\phi_j)
 <\frac{(2+3\pi)\mu}{32}<\frac{3\mu}{8},
\]

contradicting (3.5).  Thus all 128 difference-body vertices lie on the unit
circle.  The original saturation conjecture is therefore proved for `n=64`.

## 4. Saturated angle model and localization

Rotate so that `phi_0=0`, `phi_64=pi`, and put

\[
 \alpha_j=\phi_{j+1}-\phi_j,
 \qquad
 \phi_j=j\theta+s_j,
 \qquad x_j=s_{j+1}-s_j.
\]

The objective is

\[
 F=\sum_{j=0}^{63}2\sin\frac{\alpha_j}{2},                     \tag{4.1}
\]

and closure is

\[
 G_c=\sum_{j=0}^{63}c_j(e^{i\phi_{j+1}}-e^{i\phi_j})=0.         \tag{4.2}
\]

A one-gap Jensen bound proves that every feasible point with deficit at most
`epsilon` satisfies

\[
 0.045<\alpha_j<0.054.                                          \tag{4.3}
\]

On this box, strong concavity gives

\[
 U-F\ge \kappa\|x\|_2^2,
 \qquad
 \kappa>\frac14\left(0.0225-\frac{0.0225^3}{6}\right).
\]

The exact verifier checks

\[
 \boxed{\|x\|_2<R_0:=7.11\cdot10^{-11}.}                       \tag{4.4}
\]

## 5. Uniform regular-residual screen

Let `xi=e^{i theta}` and

\[
 b_c=(\xi-1)\sum_{j=0}^{63}c_j\xi^j.                            \tag{5.1}
\]

Taylor expansion gives

\[
 G_c=b_c+L_c(s)+R_c(s).
\]

The Dirichlet Poincare inequality and `sin(pi/128)>1/45` give

\[
 |R_c(s)|\le512\|x\|_2^2.                                      \tag{5.2}
\]

The twisted-Dirichlet operator estimate, valid for general `n`, is

\[
 |L_c(s)|\le\sqrt{2n}\cos\frac\pi{2n}\,\|x\|_2.               \tag{5.3}
\]

For `n=64`, the coefficient is less than `23/2`.  Thus every competitive code
satisfies

\[
 |b_c|<8.2\cdot10^{-10}.                                       \tag{5.4}
\]

Since `|xi-1|=2sin(pi/128)>0.049`, it must satisfy

\[
 \left|\sum_{j=0}^{63}c_j\xi^j\right|<1.7\cdot10^{-8}.          \tag{5.5}
\]

## 6. Orthogonal reflection-pair decomposition

This is the new device that makes a full `n=64` code certificate feasible.
Pair indices `j` and `63-j`, for `0<=j<=31`, and put

\[
 \beta_j=\left(j-\frac{63}{2}\right)\theta,
\]

\[
 p_j=\frac{c_j+c_{63-j}}2,
 \qquad
 q_j=\frac{c_j-c_{63-j}}2.
\]

For each `j`, exactly one of `p_j,q_j` is zero and the other belongs to
`{+-1}`.  Direct calculation gives

\[
 \sum_{j=0}^{63}c_j\xi^j
 =2e^{63i\theta/2}
 \left(\sum_{j=0}^{31}p_j\cos\beta_j
       +i\sum_{j=0}^{31}q_j\sin\beta_j\right).                 \tag{6.1}
\]

Thus the real and imaginary coordinates after a fixed rotation are two
orthogonal one-dimensional ternary subset sums, with complementary supports.
Conversely every pair of ternary coefficient vectors with complementary
supports determines exactly one 64-bit code.  Hence (6.1) is a bijective
reparameterization of all

\[
 4^{32}=2^{64}
\]

half-codes, not a symmetry restriction.

## 7. Exact exhaustive code certificate

At scale `M=10^16`, the generator proves that each of the 32 horizontal and 32
vertical weights in (6.1) lies within `1/M` of the integer printed in
`n64_code_fixed.cpp`.  Split each ternary sum into two blocks of 16 terms.
Each block has only

\[
 3^{16}=43,046,721
\]

states.  Sorting the two block lists and using a moving interval window
enumerates all coordinate sums within the conservative fixed-point radius.
Horizontal and vertical records are then matched exactly by complementary
support masks.

If the true complex sum satisfies (5.5), its fixed-point coordinate vector is
inside the integer circle used by the program; the accumulated rounding error
is less than 64 integer units.  Therefore the scan cannot omit a competitive
code.

The exact integer result is

\[
 \boxed{896\text{ half-codes survive}.}                         \tag{7.1}
\]

They form exactly six full-dihedral orbits, with orbit sizes

\[
 128,128,128,128,128,256.                                      \tag{7.2}
\]

Five orbits contain reflection-symmetric representatives; the last orbit is
generic.  The winning published axial code is the first orbit.

This full scan takes about 18 seconds and 1.47 GB in the present environment.
It replaces an infeasible direct scan of `2^63` normalized codes.

## 8. Exact elimination of the five nonwinning orbits

For a fixed code define

\[
 \sigma_c=\sup_{s\ne0}\frac{|L_c(s)|}{\|x\|_2}.
\]

As in the `n=32` proof,

\[
 \sigma_c^2=\lambda_{\max}(B_cD^{-1}B_c^T),                    \tag{8.1}
\]

where `D` is the 63-by-63 Dirichlet path matrix and

\[
 (D^{-1})_{jk}=\frac{\min(j,k)(64-\max(j,k))}{64}.              \tag{8.2}
\]

Exact fixed-point Gershgorin bounds prove for all six representatives

\[
 \sigma_c^2<36.                                                 \tag{8.3}
\]

For the five nonwinning representatives, exact regular-residual lower bounds
are respectively

\[
 |b_c|>
 4.86,\ 5.08,\ 6.28,\ 7.64,\ 8.23
 \quad\text{times }10^{-10}.                                   \tag{8.4}
\]

If one of these codes had deficit at most `epsilon`, equations (4.4), (5.2),
(8.3) would imply

\[
 \|x\|_2>
 \frac{|b_c|-512R_0^2}{6}.                                     \tag{8.5}
\]

Combining (8.5) with strong concavity gives deficits exceeding `epsilon`; the
smallest certified excess is

\[
 8.50\cdot10^{-24}.                                             \tag{8.6}
\]

Therefore only the winning orbit can contain a global maximizer.

## 9. Continuous global uniqueness inside the winning orbit

Use the axial representative from Section 2.  It has 27 switch indices

\[
 J=\{j:c_{j-1}\ne c_j\}.
\]

Let `f=-F` and `g=(Re G_c,Im G_c)`.

### 9.1 Strong convexity

The Hessian of `f` is the weighted Dirichlet path matrix with weights

\[
 w_j=\frac12\sin\frac{\alpha_j}{2}.
\]

Using (4.3) and `sin(pi/128)>1/45`, throughout the high-perimeter ball

\[
 \nabla^2f\succeq m_0I,
 \qquad
 m_0>
 \frac{2}{45^2}
 \left(0.0225-\frac{0.0225^3}{6}\right).                       \tag{9.1}
\]

### 9.2 Constraint Jacobian and multiplier bound

The nonzero columns of `Dg` are `a_j i e^{i phi_j}`.  Therefore

\[
 \sigma_{\min}(Dg)^2
 =2\left(27-\left|\sum_{j\in J}e^{2i\phi_j}\right|\right).     \tag{9.2}
\]

At the regular point the exact certificate proves

\[
 \left|\sum_{j\in J}e^{2ij\theta}\right|<5.                    \tag{9.3}
\]

Poincare gives `||s||<23R_0`, so the root sum changes by less than
`276R_0<1`.  Hence its norm remains below six and

\[
 \sigma_{\min}(Dg)>6.                                          \tag{9.4}
\]

The objective gradient obeys

\[
 \|\nabla f\|_2
 \le\sin(0.054/2)\|x\|_2
 <(0.054/2)R_0.
\]

At a KKT point,

\[
 \|y\|<Y_0:=\frac{(0.054/2)R_0}{6}.                            \tag{9.5}
\]

### 9.3 Two KKT points cannot coexist

If `u,v` are feasible high-perimeter KKT points and `d=u-v`, strong convexity
gives

\[
 d^T(\nabla f(u)-\nabla f(v))\ge m_0\|d\|^2.                   \tag{9.6}
\]

The scalar exponential remainder and `|a_j|<=2` give

\[
 \|g(u)-g(v)-Dg(v)d\|\le\|d\|^2,                               \tag{9.7}
\]

and the analogous reverse estimate.  Subtracting the two stationarity
equations and using feasibility yields

\[
 m_0\|d\|^2\le2Y_0\|d\|^2.                                   \tag{9.8}
\]

The exact verifier proves

\[
 m_0-2Y_0>2.22\cdot10^{-5}>0.                                 \tag{9.9}
\]

Thus `d=0`.  The winning orbit has at most one high-perimeter KKT point after
fixing rotation.

## 10. Completion

The original problem has a global maximizer by compactness.  Sections 2--3
show every global maximizer has a saturated 128-vertex difference body.
Sections 4--8 prove that its code belongs to the winning orbit.  Its gaps are
strictly inside (4.3), and (9.4) gives LICQ, so it is a KKT point.  Section 9
proves that this point is unique after normalization.  Dihedral code changes,
rotation, reflection and translation give congruent polygons.

Therefore there is exactly one maximizing congruence class of small 64-gons.

## 11. Machine-assisted components

Analytic:

1. difference-body reconstruction;
2. at-most-one-interior-vertex perturbation;
3. saturation via normal-cone localization and KKT;
4. high-perimeter angle localization;
5. uniform regular-residual screen;
6. reflection-pair orthogonal decomposition;
7. nonbest-orbit lower-deficit inequalities;
8. best-orbit KKT uniqueness.

Finite certificate:

1. rigorous one-dimensional feasible root and deficit;
2. root-of-unity fixed-point enclosures;
3. exhaustive coverage of all `2^64` codes via two ternary MITM scans;
4. partition of 896 survivors into six dihedral orbits;
5. residual lower bounds and operator-norm upper bounds;
6. switch-root bound for continuous uniqueness.

## 12. External-validation requirements

This is not yet a literature-accepted solution.  Before public announcement it
should receive:

1. an independent implementation, preferably with Arb/FLINT or a proof
   assistant;
2. line-by-line review of Lemmas 1.1, 1.2 and the saturation KKT normalization;
3. a separate implementation of the orthogonal-pair exhaustive scan;
4. interval Newton only if certified decimal coordinates/perimeter are desired.


==> anc/run_core_verifiers.sh <==
#!/usr/bin/env bash
set -euo pipefail

ANC_DIR="$(cd "$(dirname "${BASH_SOURCE[0]}")" && pwd)"

(
  cd "${ANC_DIR}/n16"
  python3 reinhardt_n16_verified_audit.py
)
(
  cd "${ANC_DIR}/n32"
  python3 reinhardt_n32_verifier.py
)
(
  cd "${ANC_DIR}/n64"
  python3 n64_analytic_verifier.py
  N64_BIN="$(mktemp "${TMPDIR:-/tmp}/reinhardt-n64.XXXXXX")"
  trap 'rm -f "${N64_BIN}"' EXIT
  g++ -O3 -std=c++17 n64_code_fixed.cpp -o "${N64_BIN}"
  "${N64_BIN}"
  python3 n64_post_verifier.py
)

